High-precision scale setting in lattice QCD

Scale setting is of central importance in lattice QCD. It is required to predict dimensional quantities in physical units. Moreover, it determines the relative lattice spacings of computations performed at different values of the bare coupling, and this is needed for extrapolating results into the continuum. Thus, we calculate a new quantity, $w_0$, for setting the scale in lattice QCD, which is based on the Wilson flow like the scale $t_0$ (M. Luscher, JHEP 1008 (2010) 071). It is cheap and straightforward to implement and compute. In particular, it does not involve the delicate fitting of correlation functions at asymptotic times. It typically can be determined on the few per-mil level. We compute its continuum extrapolated value in 2+1-flavor QCD for physical and non-physical pion and kaon masses, to allow for mass-independent scale setting even away from the physical mass point. We demonstrate its robustness by computing it with two very different actions (one of them with staggered, the other with Wilson fermions) and by showing that the results agree for physical quark masses in the continuum limit.

==> anc/w0_scale.c <==
/* w0 scale analysis code
 *
 * Written by Szabolcs Borsanyi
 * borsanyi@uni-wuppertal.de
 * for the Budapest-Marseille-Wuppertal collaboration
 * 14th February 2012
 *
 * This program prints 
 *
 * You can ask for help with the -h option in the command line.
 * 
 * Build instructions:
 *
 * (e.g. gnu C compiler)
 * cc w0_scale.c -o w0_scale -lm
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <getopt.h>
#include <err.h>

enum { max_line_len=128 }; /* in the input file */
double Scale_in_fermi;
int Opt_f,Opt_j;
char Opt_o[max_line_len];
double Cut_value=0.3;
char Flow_line_format[256]="WFLOW %lf %lf %lf";
int Nline;
double T_max;
double *T_array; /* each file must have the same time time values
                    for a given line. Here we store what we read
                    from the first file. */

void help()/*{{{*/
{
    puts("w0_scale (by the Budapest-Marseille-Wuppertal collaboration)");
    puts("----------------------------------------------------------------");
    puts("Usage:");
    puts("       w0_scale [options] flow_files.*");
    puts("");
    puts("This program calculates the w0 scale from the flow files");
    puts("generated by our reference implementation in CHROMA or the");
    puts("wilson_flow.c that accompanies this program.");
    puts("The flows corresponding to the configurations may be given");
    puts("as one big concatenated file, or several such files,");
    puts("or even one flow file per configuration.");
    puts("");
    puts("Input line format: WFLOW <flow_time> <Et> <Ex>");
    puts("(further columns after 'WFLOW' are simply ignored).");
    puts("You can change what we expect as first word with the opiton -s");
    puts("The program performs a jackknife error analysis and gives");
    puts("the w0 scale for all samples in the following format:");
    puts("  if you give the -j <n> option: ");
    puts("<w0> <error> <jackknife-1> <jackknife-2> ... <jackknife-n>");
    puts("  or if you don't");
    puts("<w0> <error>");
    puts("");
    puts(" The jackknife method makes <n> blocks and assumes that the");
    puts("configurations are correctly ordered (as in the HMC/update stream).");
    puts("In principle, you can use as many blocks as configurations.");
    puts("It is your responsibility to keep the block size larger than");
    puts("the autocorrelation time.");
    puts("You can even evaluate one flow file based on a single configuration,");
    puts("where you get a nan or nonsense for the error estimate. In that case");
    puts("You might be interested in comparing what you get for the spatial");
    puts("and temporal directions, separately with  -x or -t"); 
    puts("");
    puts("Options:");
    puts("         -c<cut>  Use a cut value other than 0.3");
    puts("         -o<file_name>");
    puts("                  Write the measured field stregth as a");
    puts("                  function of the flow time. Format:");
    puts("                  <t> <t^2E> <error> <t d (t^2 E) / dt> <error>");
    puts("                      <t^2 d^2 (t^2 E) / dt^2> <error>");
    puts("         -x       Use the spatial field strength only");
    puts("         -t       Use the temporal field strength only");
    puts("         -j<n>");
    puts("                  Number of jack-knife samples (default=20)");
    puts("         -f       Tell the lattice spacing in fermi if possible");
    puts("         -s<label> The 1st word that identifies a flow line");
    puts("");
    puts("Questions? Ask borsanyi@uni-wuppertal.de");
}/*}}}*/

/* CSPLINE {{{ */

/* This block of code is a general purpose cubic spline calculator 
 * Not all are relevant for the w0 scale calculator, but it is 
 * perhaps better not to disintegrate the package.
 * */

/* The basic interface:
 *
 * struct cspline my_spline;        you need such kind of a variable,
 *                                  and pass its address &my_spline to
 *                                  the routines below.
 *
 * int cspline_init(struct cspline *C,double *xin,double *yin,int n);
 *      It initializes the spline (allocate more memory, calculate
 *      the coefficients, etc).
 *      xin is the X data, yin is the array of Y data, with n numbers each.
 *      The input array xin must be sorted. (In either way.)
 *      It returns 0 on success.
 *
 * void cspline_destroy(struct cspline *C);
 *      free the allocated memory. Two consecutive destroys, are safe,
 *      destroying an unititialized object is not.
 *
 * int cspline_is_initialized(struct cspline *C);
 *      It may be called only if the spline has already been initialized,
 *      but possibly later destroyed.
 *      It returns 1 if C is initialized, 0 if not.
 *
 * The following functions must be called with an initialized spline.
 *
 * double cspline_val(const struct cspline *C,double x);
 *      The spline interpolation at x.
 *      You get 'inf' when x is out of range.
 *
 * double cspline_derive(const struct cspline *C,double x);
 *      The derivative of the spline interpolation at x.
 *      You get 'inf' when x is out of range.
 *
 * double cspline_derive2(const struct cspline *C,double x);
 *      The 2nd derivative of the spline interpolation at x.
 *      You get 'inf' when x is out of range.
 *
 * double cspline_integrate(const struct cspline *C,double x)
 *      The integral of the interpolation from the smallest xin value to x.
 *      Again, you get 'inf' when x is out of range.
 *
 * double cspline_integrate_r(const struct cspline *C,double x)
 *      The integral of the interpolation from x to the largest xin value.
 *      Again, you get 'inf' when x is out of range.
 *
 * double cspline_integrate_full(const struct cspline *C)
 *      The integral of the interpolation from the smallest
 *      to the largest xin value.
 *
*/
#include <stdlib.h>
#include <math.h>
#include <float.h>
struct cspline {/*{{{*/
    const double *x; /* x data points, sorted */
    double (*c)[4]; /* coefficients */
    int n; /* number of data points */
};/*}}}*/

double cspline_integrate_full(const struct cspline *C)/*{{{*/
    /* integrate the full range of the spline */
{
#define primfn(l,x) (C->c[l][0]*x+C->c[l][1]*x*x/2.+C->c[l][2]*x*x*x/3.+C->c[l][3]*x*x*x*x/4.)
#define integral(l) (primfn(l,b[l+1])-primfn(l,b[l]))
    int i,r=C->n-1;
    const double *b=C->x;
    double s=0;
    for(i=0;i<r;i++) s+=integral(i);
    return s;
#undef integral
#undef primfn
}/*}}}*/

double cspline_integrate(const struct cspline *C,double x)/*{{{*/
    /* integrate from initial point to x */
{
#define in_range(x,left,right) ((b[left]-x)*(x-b[right])>-DBL_EPSILON) 
#define primfn(l,x) (C->c[l][0]*x+C->c[l][1]*x*x/2.+C->c[l][2]*x*x*x/3.+C->c[l][3]*x*x*x*x/4.)
#define integral(l) (primfn(l,b[l+1])-primfn(l,b[l]))
    int i,r=C->n-1;
    const double *b=C->x;
    double s=0;
    if(!in_range(x,0,r)) return HUGE_VAL;
    for(i=0;i<r;i++) {
        if(in_range(x,i,i+1)) {
            s+=primfn(i,x)-primfn(i,b[i]);
            break;
        } else {
            s+=integral(i);
        }
    }
    return s;
#undef integral
#undef primfn
#undef in_range
}/*}}}*/

double cspline_integrate_r(const struct cspline *C,double x)/*{{{*/
    /* integrate from x to the final point */
{
#define in_range(x,left,right) ((b[left]-x)*(x-b[right])>-DBL_EPSILON) 
#define primfn(l,x) (C->c[l][0]*x+C->c[l][1]*x*x/2.+C->c[l][2]*x*x*x/3.+C->c[l][3]*x*x*x*x/4.)
#define integral(l) (primfn(l,b[l+1])-primfn(l,b[l]))
    int i,r=C->n-1;
    const double *b=C->x;
    double s=0;
    if(!in_range(x,0,r)) return HUGE_VAL;
    for(i=r-1;i>=0;i--) {
        if(in_range(x,i,i+1)) {
            s+=primfn(i,b[i+1])-primfn(i,x);
            break;
        } else {
            s+=integral(i);
        }
    }
    return s;
#undef integral
#undef primfn
#undef in_range
}/*}}}*/

double cspline_derive(const struct cspline *C,double x)/*{{{*/
{
#define in_range(x,left,right) ((b[left]-x)*(x-b[right])>-DBL_EPSILON) 
    int m,l=0,r=C->n-1;
    const double *b=C->x;
    /* search interpolating interval */
    if(!in_range(x,l,r)) return HUGE_VAL;
    while(l+1<r) {
        m=(l+r)/2;
        if(in_range(x,m,r)) l=m; else r=m;
    }
    /* use polynomial */
    return C->c[l][1]+C->c[l][2]*x*2.+C->c[l][3]*x*x*3.;
#undef in_range
}/*}}}*/

double cspline_derive2(const struct cspline *C,double x)/*{{{*/
{
#define in_range(x,left,right) ((b[left]-x)*(x-b[right])>-DBL_EPSILON) 
    int m,l=0,r=C->n-1;
    const double *b=C->x;
    /* search interpolating interval */
    if(!in_range(x,l,r)) return HUGE_VAL;
    while(l+1<r) {
        m=(l+r)/2;
        if(in_range(x,m,r)) l=m; else r=m;
    }
    /* use polynomial */
    return C->c[l][2]*2.+C->c[l][3]*x*6.;
#undef in_range
}/*}}}*/

double cspline_val(const struct cspline *C,double x)/*{{{*/
{
#define in_range(x,left,right) ((b[left]-x)*(x-b[right])>-DBL_EPSILON) 
    int m,l=0,r=C->n-1;
    const double *b=C->x;
    /* search interpolating interval */
    if(!in_range(x,l,r)) return HUGE_VAL;
    while(l+1<r) {
        m=(l+r)/2;
        if(in_range(x,m,r)) l=m; else r=m;
    }
    /* use polynomial */
    return C->c[l][0]+C->c[l][1]*x+C->c[l][2]*x*x+C->c[l][3]*x*x*x;
#undef in_range
}/*}}}*/

int cspline_init(struct cspline *C,double *xin,double *yin,int n)/*{{{*/
    /* input array must be sorted wrt x in either way */
{
#define nalloc(u) (u=malloc(sizeof(*u)*n))
    double *x,*y,*z,*h,*d,*b;
    double (*c)[4];
    int i;
    x=y=z=h=d=b=NULL;c=NULL;
    if(n<2) return -1;
    if(!(nalloc(x)&&nalloc(y)&&nalloc(z)&&nalloc(h)&&nalloc(d)&&nalloc(b)&&nalloc(c))) {
        free(x);free(y);free(z);free(h);free(b);free(d);free(c);
        return -1;
    }
    if(xin[0]<xin[n-1]) for(i=0;i<n;i++) { x[i]=xin[i]; y[i]=yin[i]; }
    else for(i=0;i<n;i++) { x[i]=xin[n-i-1]; y[i]=yin[n-i-1]; }
    /* building the tridiagonal system: i=1..n-2  */
    for(i=0,h[n-1]=0;i<n-1;i++) h[i]=x[i+1]-x[i]; /* subdiag */
    for(i=1;i<n-1;i++) { 
        d[i]=2.*(x[i+1]-x[i-1]);                  /* diagonal */
        b[i]=6.*((y[i+1]-y[i])/h[i]-(y[i]-y[i-1])/h[i-1]); /* right hand side */
    }
    /* Gauss elimination */
    for(i=2;i<n-1;i++) { d[i]-=h[i-1]*h[i-1]/d[i-1]; b[i]-=h[i-1]*b[i-1]/d[i-1]; }
    /* back-substitution */
    for(i=n-2,z[0]=z[n-1]=0;i>0;i--) z[i]=(b[i]-h[i]*z[i+1])/d[i];
    /* building the 3rd order polynom's coefficients */
    for(i=0;i<n-1;i++) {
        c[i][0]=(x[i+1]*y[i]-x[i]*y[i+1])/h[i]+h[i]/6.*(z[i+1]*x[i]-z[i]*x[i+1])
            +(z[i]*x[i+1]*x[i+1]*x[i+1]-z[i+1]*x[i]*x[i]*x[i])/(6.*h[i]);
        c[i][1]=(z[i+1]*x[i]*x[i]-z[i]*x[i+1]*x[i+1])/(2.*h[i])+
            (y[i+1]-y[i])/h[i]-h[i]*(z[i+1]-z[i])/6.;
        c[i][2]=(z[i]*x[i+1]-z[i+1]*x[i])/(2.*h[i]);
        c[i][3]=(z[i+1]-z[i])/(6.*h[i]);
    }
    C->c=c; C->x=x; C->n=n;
    free(y);free(z);free(h);free(b);free(d);
    return 0;
#undef nalloc
}/*}}}*/

int cspline_is_initialized(struct cspline *C)/*{{{*/
{
    return C->c!=NULL;
}/*}}}*/

void cspline_destroy(struct cspline *C)/*{{{*/
{
    free((void*)C->x);
    free(C->c); C->c=0;
    C->n=0;
}/*}}}*/

/* CSPLINE }}} */

/* jackknife {{{ */

int Njack=20;

static double *dalloc(size_t ndouble)
{
    double *x=malloc(sizeof(double)*ndouble);
    if(x==NULL) err(1,"Crashed when allocating %u doubles",(unsigned)ndouble);
    return x;
}

static double **dalloc2(size_t x,size_t y)
/*   array up to [x-1][y-1] */
{
    double **ptr,*data;
    size_t i;
    ptr=malloc(sizeof(double)*x);
    if(ptr==NULL) err(1,"Crashed when allocating %u pointers",(unsigned)x);
    data=malloc(sizeof(double)*x*y);
    if(data==NULL) err(1,"Crashed when allocating %u doubles",(unsigned)(x*y));
    for(i=0;i<x;i++) ptr[i]=&data[i*y];
    return ptr;
}

static void dfree2(double **ptr)
{
    free(ptr[0]);
    free(ptr);
}

void jack_reset(double *J)
{
    int j;
    for(j=0;j<=Njack;j++) J[j]=0.;
}

double * jack_new()
{
    /* [0]: full sample, rest: jack-knife */
    double *J=dalloc(Njack+1);
    jack_reset(J);
    return J;
}

void jack_delete(double *J)
{
    free(J);
}

void jack_array_delete(double **JA)
{
    dfree2(JA);
}

double **jack_array_new(int n_observable)
{
    double **JA=dalloc2(n_observable,Njack+1);
    int i;
    for(i=0;i<n_observable;i++) jack_reset(JA[i]);
    return JA;
}

void jack_add(double *J,double data,int configuration_index,int nconfiguration)
{
    int j,js=((configuration_index*Njack)/nconfiguration)%Njack+1;
    for(j=0;j<=Njack;j++) if(j!=js) J[j]+=data;
}

void jack_div(double *R,const double *J,const double *N)
{
    int j;
    for(j=0;j<=Njack;j++) R[j]=J[j]/N[j];
}

double jack_error(double *J)
{
    int j;
    double devsq=0;
    for(j=1;j<=Njack;j++) devsq+=pow(J[j]-J[0],2.);
    return sqrt(devsq*(Njack-1)/Njack);
}

void jack_print(FILE *F,double *J)
{
    int j;
    fprintf(F,"%g %g",J[0],jack_error(J));
    for(j=1;j<=Njack;j++) fprintf(F," %g",J[j]);
}

/* jackknife }}} */

/* Linked list that accomodate one flow.
 * There is one entry per flow time. */

struct list_flow {
    double t;
    double et;
    double ex;
    int *nentry; /* shared integer object that knows the length of the list */
    struct list_flow *next_entry;
};

/* Linked list that accomodate one flow.
 * There is one entry per flow time. */

struct list_conf {
    struct list_flow *flow;
    int *nentry;/* shared integer object that knows the length of the list */
    struct list_conf *next_entry;
};

/* This points to our function of choice, that calculates relevant flow.
 * The use of the temporal, spatial or full wlow is implemented this way.
 * It can be flow_value_avg (default), flow_value_x or flow_value_t.
 */

double (*flow_value)(const struct list_flow *);

void *xmalloc(size_t s)/*{{{*/
{
    /* allocate-or-die function */
    void *t=malloc(s);
    if(!t) err(1,"malloc has failed for %lu bytes",(unsigned long)s);
    return t;
}/*}}}*/

struct list_flow *read_flow(FILE *F)/*{{{*/
{
    /* Reads in one flow data from the file.  There can be more
     * flow data concatenated in a single file. */
    /* The data is put into a linked list structure,
     * its head element is returned */
    char line[max_line_len];
    double t,et,ex;
    struct list_flow *first_entry=NULL,*this_entry=NULL;
    while(fgets(line,max_line_len,F)) {
        if(sscanf(line,Flow_line_format,&t,&et,&ex)==3) {
            if(first_entry==NULL)  {
                this_entry=first_entry=xmalloc(sizeof(*first_entry));
                first_entry->nentry=xmalloc(sizeof(int));
                first_entry->nentry[0]=0;
            } else {
                this_entry->next_entry=xmalloc(sizeof(*first_entry));
                this_entry->next_entry->nentry=this_entry->nentry;
                this_entry=this_entry->next_entry;
            }
            this_entry->t=t;
            this_entry->et=et;
            this_entry->ex=ex;
            this_entry->next_entry=NULL;
            this_entry->nentry[0]++;
        } else if(first_entry) break; 
        /* we have already read in a flow, here it ends */
    }
    /* last read non-flow line is lost. It is usually some footer line. */
    return first_entry;
}/*}}}*/

struct list_conf *read_conf(char *file_list[],int nfile)/*{{{*/
{
    /* this function loops over a list of files,
     * with one or more flow data in each. 
     * A linked list is prodeced, with one entry per flow.
     * The pointer to the head entry is returned. */
    struct list_conf *first_conf=NULL,*this_conf=NULL;
    struct list_flow *this_flow;
    int i;
    for(i=0;i<nfile;i++) {
        FILE *F;
        F=fopen(file_list[i],"r");
        if(!F) {
            warnx("I could not read the input file %s",file_list[i]);
            continue;
        }
        while((this_flow=read_flow(F))) {
            struct list_conf *new_conf=xmalloc(sizeof(*first_conf));
            if(first_conf==NULL) {
                this_conf=first_conf=new_conf;
                first_conf->nentry=xmalloc(sizeof(int));
                first_conf->nentry[0]=0;
            } else {
                this_conf->next_entry=new_conf;
                this_conf=new_conf;
                this_conf->nentry=first_conf->nentry;
            }
            this_conf->nentry[0]++;
            this_conf->flow=this_flow;
            this_conf->next_entry=NULL;
        }
        fclose(F);
    }
    return first_conf;
}/*}}}*/

int find_max_flow_length(const struct list_conf *L)/*{{{*/
{
    /* Flow lengths are not necessarily uniform in the ensemble.
     * This function finds the longest one and returns its length.  */
    int max=0;
    while(L) {
        if(max<L->flow->nentry[0]) max=L->flow->nentry[0];
        L=L->next_entry;
    }
    return max;
}/*}}}*/

int count_configs_with_flow_at_least_that_long(const struct list_conf *L,int min)/*{{{*/
{
    /* Flow lengths are not necessarily uniform in the ensemble.
     * This function finds the number of flows that have at least 'min'
     * entries */
    int n=0;
    while(L) {
        if(min<=L->flow->nentry[0]) n++;
        L=L->next_entry;
    }
    return n;
}/*}}}*/

int find_ideal_flow_length(const struct list_conf *L)/*{{{*/
{
    /* Flow lengths are not necessarily uniform in the ensemble. 
     * Since we take a derivative of the flow, it is necessary to
     * have the same configurations for all relevant 't' values.
     * This is a heuristic algorithm, where we drop the very short
     * flow files (that are likely to be results of a truncated run),
     * and keep t as big as possible, so that about 90% of the
     * configurations are in.
     * */
    int nall,nconf;
    int max=find_max_flow_length(L);
    int try=max;
    if(L==NULL) return 0;
    nall=L->nentry[0];
    do {
        max=try;
        nconf=count_configs_with_flow_at_least_that_long(L,max);
        try-=5;
    } while(try>0 && nconf<nall*0.9);
    return max;
}/*}}}*/

/* The following functions will be called through the flow_value pointer {{{ */

double flow_value_avg(const struct list_flow *F)/*{{{*/
{
    return F->t*F->t*(F->et+F->ex);
}/*}}}*/

double flow_value_t(const struct list_flow *F)/*{{{*/
{
    return F->t*F->t*2*F->et;
}/*}}}*/

double flow_value_x(const struct list_flow *F)/*{{{*/
{
    return F->t*F->t*2*F->ex;
}/*}}}*/

/* flow_value functions }}} */

struct cspline * spline_from_flow(const struct list_conf *L)/*{{{*/
{
    /* This function returns a pointer to the first element of an array
     * of (Njack+1) cspline objects.
     * The first one is an interpolation of the full sample, the rest
     * correspond to the a jack-knife sample */
    int nconf;
    int j,n,f;
    struct cspline *S;
    double *F_array;
    double **JF,**NF;
    Nline=find_ideal_flow_length(L);
    nconf=count_configs_with_flow_at_least_that_long(L,Nline);
    if(nconf==0) errx(1,"No configuration");
    F_array=dalloc(Nline); /* a local copy of the flow */
    JF=jack_array_new(Nline);
    NF=jack_array_new(Nline);
    T_array=dalloc(Nline); /* global time array */
    for(n=0;L;L=L->next_entry) if(Nline<=L->flow->nentry[0]) {
        struct list_flow *F=L->flow;
        for(f=0;f<Nline && F;F=F->next_entry,f++) {
            jack_add(JF[f],flow_value(F),n,nconf);  /* data */
            jack_add(NF[f],1.0,n,nconf);            /* counter */
            if(n==0) T_array[f]=F->t;
            else if(T_array[f]!=F->t)
                errx(1,"Mismatch in the flow time");
        }
        n++;
    }
    /* data normalized: average within the jack-knife sample*/
    /* we do this for every flow time here */
    for(f=0;f<Nline;f++) jack_div(JF[f],JF[f],NF[f]); 
    jack_array_delete(NF);
    T_max=T_array[Nline-1];
    S=xmalloc(sizeof(*S)*(Njack+1));
    for(j=0;j<=Njack;j++) {
        for(f=0;f<Nline;f++) F_array[f]=JF[f][j];
        if(cspline_init(&S[j],T_array,F_array,Nline))
            errx(1,"spline initialization has failed with %d long flows",Nline);
    }
    free(F_array);
    jack_array_delete(JF);
    return S;
}/*}}}*/

double solve_w0(const struct cspline *S,double cut,double lo,double hi)/*{{{*/
{
    /* a very simple equation solver */
    /* the result must be bracketed between lo and hi */
    /* the resulting t is returned */
    const double tol=1e-6;
    if(hi<lo) return HUGE_VAL;
    while(hi-lo>tol) {
        double mid=(lo+hi)/2.;
        double y=mid*cspline_derive(S,mid);
        if(y<cut) lo=mid; else hi=mid;
    }
    return (lo+hi)/2.;
}/*}}}*/

double get_the_scale(struct cspline *S,double cut)/*{{{*/
{
    double lo=0.5; /* below that the flow is very non-universal */
    double hi=T_max;
    double t,scale;
    t=solve_w0(S,cut,lo,hi);
    scale=sqrt(t);
    if(Opt_f) return Scale_in_fermi/scale;
    else return scale;
}/*}}}*/

void tell_the_scale(struct cspline *spline,double cut)/*{{{*/
{
    int j;
    double *scale=jack_new();
    for(j=0;j<=Njack;j++)
        scale[j]=get_the_scale(&spline[j],cut);
    if(jack_error(scale)==0.0) {
        if(!Opt_o[0])
            printf("Scale determination has failed. Check the flow using -o\n");
        else
            printf("Scale determination has failed. Check the flow.\n");
    } else {
        if(Opt_j) {
            jack_print(stdout,scale);
            putchar('\n');
        } else {
            printf("%g %g\n",scale[0],jack_error(scale));
        }
    }
    jack_delete(scale);
}/*}}}*/

double scale_in_fermi(double cut)/*{{{*/
{
    double s;
    if(cut==0.3) {
        s=0.1755;
    } else {
        errx(1,"I do not know the scale if the cut is not at 0.3");
    }
    return s;
}/*}}}*/

void write_flow(const char *name,struct cspline *spline)/*{{{*/
{
    /* The field strength and its derivatives are written out
     * in dimensionless combinations of derivatives and products by 't' */
    int l,j;
    double *flow=jack_new();
    double *dflow=jack_new();
    double *ddflow=jack_new();
    FILE *F=fopen(name,"w");
    if(!F) err(1,"Could not create the output file: %s",name);
    for(l=0;l<Nline;l++) {
        double t=T_array[l];
        for(j=0;j<=Njack;j++) {
            flow[j]=cspline_val(&spline[j],t);
            dflow[j]=t*cspline_derive(&spline[j],t);
            ddflow[j]=t*t*cspline_derive2(&spline[j],t);
        }
        fprintf(F,"%g %g %g %g %g %g %g\n",t,
                flow[0],jack_error(flow),
                dflow[0],jack_error(dflow),
                ddflow[0],jack_error(ddflow)
               );
    }
    fclose(F);
    jack_delete(flow);
    jack_delete(ddflow);
    jack_delete(dflow);
}/*}}}*/

void flow_format(const char *label)/*{{{*/
{
    /* This function initializes the parser of the flow files.
     * We simply set the format string that will be used
     * later in an sscanf call from read_flow()
     */
    snprintf(Flow_line_format,sizeof(Flow_line_format),
            "%s %%lf %%lf %%lf",label);
}/*}}}*/

void options(int argc,char **argv)/*{{{*/
{
    int o;
    flow_value=flow_value_avg;
    while((o=getopt(argc,argv,"hc:o:xtj:fs:"))!=-1) switch (o) {
        case 'h': help(); exit(0); break;
        case 'c': Cut_value=atof(optarg); break;
        case 'o': strncpy(Opt_o,optarg,sizeof(Opt_o)-1); break;
        case 'x': flow_value=flow_value_x; break;
        case 't': flow_value=flow_value_t; break;
        case 'j': Njack=atoi(optarg); Opt_j=1; break;
        case 'f': Opt_f=1; break;
        case 's': flow_format(optarg);break;
        default: puts("You can ask for help: -h"); 
                 exit(EXIT_FAILURE);
    }
}/*}}}*/

int main(int argc,char **argv)/*{{{*/
{
    struct list_conf *L;
    struct cspline *S;
    options(argc,argv);
    L=read_conf(argv+optind,argc-optind);
    S=spline_from_flow(L);
    if(Opt_f) Scale_in_fermi=scale_in_fermi(Cut_value);
    tell_the_scale(S,Cut_value);
    if(Opt_o[0]) write_flow(Opt_o,S);
    return 0;
}/*}}}*/


==> anc/wilson_flow.c <==
/*
 * wilson_flow.c             by Szabolcs Borsanyi, 2012
 * ----------------------------------------------------
 * Wilson/Symanzik flow calculator for lattice gauge configuartions.
 *
 * The program calculates the wilson flow by implementing
 * Luscher's integrator in arXiv:1006.4518, appendix C.
 * In the present version the field strength and the topological charge
 * is written as a function of the  flow time 't'.
 *
 * Use the w0_scale.c program to extract the lattice spacing.
 *
 * The gauge configurations are given on the command line, one by one,
 * there will be an output file for each of them.
 *
 * This is a standalone c99 program, a reference implementation.
 * You are encouraged to read it, not only run it.
 *
 * With the gcc compiler you may need to include the -c99 flag
 *
 *  gcc -std=c99 wilson_flow.c  -lm
 *
 * or
 *
 *  gcc -std=c99 -fopenmp -DHOST_BIG_ENDIAN   -DENABLE_OMP  wilson_flow.c  -lm
 *  ./a.out
 * will print out the help pages.
 *
 * openMP parallelism is supported, check the ENABLE_OMP macro.
 * There is no MPI parallelism here, but you could still use this
 * implementation in 'production' on e.g. a cluster of multi-core 
 * workstations in farming mode, where several single-node
 * jobs analyze their share of a configuration set.
 * But be warned that this program has not been optimized for speed.
 *
 * For example:
 * gcc -std=c99 -fopenmp  -DENABLE_OMP  wilson_flow.c  -lm

 * Byte orders: If the program compiles and links without any setting,
 * than you seem to have the BSD extensions. If not, define the
 * HOST_LITTLE_ENDIAN or HOST_BIG_ENDIAN macro to 1 and then the program
 * will not need those extensions.
 *
 * For example: 
 * gcc -std=c99 -fopenmp -DHOST_BIG_ENDIAN   wilson_flow.c  -lm
 *
 * gcc -std=c99 -fopenmp -DHOST_LITTLE_ENDIAN   wilson_flow.c  -lm
 *
 * Lattice format:
 *  For now, only the NERSC format is understood.
 *
 *  look for help()
 *
 * Last modified: 7 March 2010
 */

/* Headers {{{ */
#define _BSD_SOURCE

/* the standard C99 headers */
#include <complex.h>
#include <math.h>
#include <ctype.h>
#include <stdio.h>
#include <stdint.h>
#include <stdlib.h>
#include <string.h>
#include <errno.h>
#include <float.h>
/* POSIX, should be available mostly everywhere */
#include <getopt.h>

/* HOST Byte order */

/* If you know, the byte order of your workstation, or compute node,
 * you can set it here. */

// #define HOST_BIG_ENDIAN 1
// #define HOST_LITTLE_ENDIAN 1

/* Or perhaps your precompiler knows */

#if defined(BYTE_ORDER) && defined(BIG_ENDIAN) && defined(LITTLE_ENDIAN) && !defined(HOST_LITTLE_ENDIAN) && !defined(HOST_BIG_ENDIAN)
#if BYTE_ORDER == BIG_ENDIAN
#define HOST_BIG_ENDIAN 1
#elif BYTE_ORDER == LITTLE_ENDIAN
#define HOST_LITTLE_ENDIAN 1
#endif
#endif


/* openMP */

/* switch openMP support on and off */
// #define ENABLE_OMP 1

#ifdef ENABLE_OMP
#include <omp.h>
#endif

/* Headers }}}*/

int help()/*{{{*/
{
    puts("wilson_flow  (by the Budapest-Marseille-Wuppertal collaboration)");
    puts("----------------------------------------------------------------");
    puts("Usage:");
    puts("       wilson_flow [options] conf1 conf2 ... ");
    puts("");
    puts("This program integrates the wilson flow into flow.conf1 flow.cont2 ... files.");
    puts("Options:");
    puts("        -e<eps>         integration flow time step");
    puts("        -t<t-max>       finish when flow time reaches this");
    puts("        -x<xi>          (renormalized) anisotropy");
    puts("        -s              use the tree level Symanzik discretization");
    puts("        -f<format>      format of the input configurations");
    puts("");
    puts("Input format:");
    puts(" -f nersc     see https://qcdlattices.bnl.gov/formatDescription/index.html");
    puts("");
    puts("Output format:");
    puts(" one line for each flow time:");
    puts("WFLOW <t> <Et> <Es> <topological_charge>");
    puts("");
    puts("Questions? Ask borsanyi@uni-wuppertal.de");
    return EXIT_FAILURE;
}/*}}}*/

/* data structures {{{ */

/* Linear algebra structures */
/* The links are stored in C99's native double precision complex format.
 * We only store the upper two rows of the links using the 'su3'
 * type.
 * Other matrices have the 'mat' type. Antihermitian traceless matrices
 * come about very frequently, they are stored in 'ahm' typed objects.
 */

typedef struct mat {
    complex double c[3][3];  /* 3 x 3 format */
} mat;

typedef struct su3 {
    complex double c[2][3];  /* two upper rows */
} su3;

typedef struct ahm {
    /* Antihermitian traceless matrix: only some components are stored */
    /* See M_A() for the conversion. Such matrices are usually a result
     * of a projection, which we implement in A_M() */
    complex double c01;
    complex double c02;
    complex double c12;
    double i00;
    double i11;
} ahm;

/* The following pointers are used to access lattice fields.
 * The sites are layed out as a big one-dimensional array.
 * Only one field component (e.g. link direction) is stored in one array.
 * The whole configuration is stored in a "latsu3 U[4]".
 * Use the neighbour tables neigh_b, neigh_f to find the lattice neighbours.
 *
 * These pointers are initialized with the
 * kernel_U_new(), kernel_M_new(), kernel_A_new() calls, 
 * and deleted by
 * kernel_U_delete(), kernel_M_delete(), kernel_A_delete() calls, 
 *
 * The kernel_U_new4, kernel_U_delete4 and similar functions create and
 * delete four such fields at a time.
 */
typedef struct su3 *latsu3;  /* link   field, typically referred to as "U" */
typedef struct mat *latmat;  /* matrix field, typically referred to as "M" */
typedef struct ahm *latahm;  /* algebra field, ypically referred to as "A" */


/* data structures }}} */

/* matrix algebra {{{ */
    
static inline void U_reunitarize(su3 *U)/*{{{*/
{
    /* The two upper rows of an su3 matrix is corrected such that
     * the resulting two rows correspond to an su3 matrix.
     * This function is often used after restoring configurations from
     * single precision storage. */
#define rdot(A,B) (creal((A)[0])*creal((B)[0])+cimag((A)[0])*cimag((B)[0])+ creal((A)[1])*creal((B)[1])+cimag((A)[1])*cimag((B)[1])+ creal((A)[2])*creal((B)[2])+cimag((A)[2])*cimag((B)[2]))
#define cdot(A,B) (A)[0]*conj((B)[0])+(A)[1]*conj((B)[1])+(A)[2]*conj((B)[2])
    double n;
    complex double c;
    n=rdot(U->c[0],U->c[0]);
    n=1./sqrt(n);
    U->c[0][0]*=n; 
    U->c[0][1]*=n;
    U->c[0][2]*=n;
    c=cdot(U->c[1],U->c[0]);
    U->c[1][0]-=c*U->c[0][0];
    U->c[1][1]-=c*U->c[0][1];
    U->c[1][2]-=c*U->c[0][2];
    n=rdot(U->c[1],U->c[1]);
    n=1.0/sqrt(n);
    U->c[1][0]*=n;
    U->c[1][1]*=n;
    U->c[1][2]*=n;
#undef rdot
#undef cdot
}/*}}}*/

static inline void M_U(mat *M,const su3 *U)/*{{{*/
{
    /* reconstruction of an su3 matrix */
    M->c[0][0]=U->c[0][0];
    M->c[0][1]=U->c[0][1];
    M->c[0][2]=U->c[0][2];
    M->c[1][0]=U->c[1][0];
    M->c[1][1]=U->c[1][1];
    M->c[1][2]=U->c[1][2];
    M->c[2][0]=conj(M->c[0][1]*M->c[1][2]-M->c[0][2]*M->c[1][1]);
    M->c[2][1]=conj(M->c[0][2]*M->c[1][0]-M->c[0][0]*M->c[1][2]);
    M->c[2][2]=conj(M->c[0][0]*M->c[1][1]-M->c[1][0]*M->c[0][1]);
}/*}}}*/

static inline void U_M(su3 *U,const mat *M)/*{{{*/
{       
    U->c[0][0]=M->c[0][0];
    U->c[0][1]=M->c[0][1];
    U->c[0][2]=M->c[0][2];
    U->c[1][0]=M->c[1][0];
    U->c[1][1]=M->c[1][1];
    U->c[1][2]=M->c[1][2];
    U_reunitarize(U);
}       
/*}}}*/

static inline void M_M(mat *D,const mat *S)/*{{{*/
{
    /* plain matrix copy */
    memcpy(D,S,sizeof(mat));
}/*}}}*/

static inline void M_ct1(mat *M,complex double c)/*{{{*/
{
    /* initialization of a complex unit matrix */
    M->c[0][0]=c;
    M->c[0][1]=0;
    M->c[0][2]=0;
    M->c[1][0]=0;
    M->c[1][1]=c;
    M->c[1][2]=0;
    M->c[2][0]=0;
    M->c[2][1]=0;
    M->c[2][2]=c;
}/*}}}*/

static inline complex double c_ahm(complex double a,complex double b)/*{{{*/
{
    return 0.5*(a-conj(b));
}/*}}}*/

static inline double cnorm(complex double a)/*{{{*/
{
    register double r=creal(a);
    register double i=cimag(a);
    return r*r+i*i;
}/*}}}*/

static inline void A_M(ahm *A,const mat *M)/*{{{*/
{ /* projection: A = ( M - adj(M) ) / 2  - 1*Im(Tr(M))/3   */
    double tr;
    A->c01=c_ahm(M->c[0][1],M->c[1][0]);
    A->c02=c_ahm(M->c[0][2],M->c[2][0]);
    A->c12=c_ahm(M->c[1][2],M->c[2][1]);
    A->i00=cimag(M->c[0][0]);
    A->i11=cimag(M->c[1][1]);
    tr=(A->i00+A->i11+cimag(M->c[2][2]))/3.;
    A->i00-=tr;
    A->i11-=tr;
}/*}}}*/

static inline void M_A(mat *M,const ahm *A)/*{{{*/
{
    /* An antihermitian traceless matrix 'A' is converted
     * to the full matrix format, where the [2][2] element is reconstructed
     * so that the resulting matrix becomes traceless */
    double i22=-(A->i00+A->i11);
    M->c[0][0]=I*A->i00;
    M->c[1][1]=I*A->i11;
    M->c[2][2]=I*i22;
    M->c[0][1]=A->c01;
    M->c[1][0]=-conj(A->c01);
    M->c[0][2]=A->c02;
    M->c[2][0]=-conj(A->c02);
    M->c[1][2]=A->c12;
    M->c[2][1]=-conj(A->c12);
}/*}}}*/

static inline void A_StA(ahm *R,double s,const ahm *A)/*{{{*/
{
    const double *a=(const void*)A;
    double *r=(void*)R;
    r[0]=s*a[0];
    r[1]=s*a[1];
    r[2]=s*a[2];
    r[3]=s*a[3];
    r[4]=s*a[4];
    r[5]=s*a[5];
    r[6]=s*a[6];
    r[7]=s*a[7];
}/*}}}*/

static inline void Ap_StA(ahm *R,double s,const ahm *A)/*{{{*/
{
    const double *a=(const void*)A;
    double *r=(void*)R;
    r[0]+=s*a[0];
    r[1]+=s*a[1];
    r[2]+=s*a[2];
    r[3]+=s*a[3];
    r[4]+=s*a[4];
    r[5]+=s*a[5];
    r[6]+=s*a[6];
    r[7]+=s*a[7];
}/*}}}*/

/* Matrix exponentialization: void M_expA(mat *M,const ahm *A) {{{ */

/* The following set of somewhat sophisticated functions serve one
 * single purpose: to calculate the exponential function of
 * an antihermitian traceless matrix.
 * The user should access this through the  M_expA() call.
 *
 * The formulas correspond to Morningstar&Peardon hep-lat/0311018
 */

static inline void A_add_poly(mat *M,const ahm *A,complex double a,complex double b)/*{{{*/
    /* mat+=a*ahm + b* ahm^2 */
{   
    double i22=-(A->i00+A->i11);
    /* mat+=a*ahm */
    M->c[0][0]+=I*a*A->i00;
    M->c[0][1]+=a*A->c01;
    M->c[0][2]+=a*A->c02;
    M->c[1][0]-=a*conj(A->c01);
    M->c[1][1]+=I*a*A->i11;
    M->c[1][2]+=a*A->c12;
    M->c[2][0]-=a*conj(A->c02);
    M->c[2][1]-=a*conj(A->c12);
    M->c[2][2]+=I*a*i22;
    /* mat+=b*ahm */
    /* diagonal first */
    double s01,s02,s12;
    s01=cnorm(A->c01);
    s02=cnorm(A->c02);
    s12=cnorm(A->c12);
    M->c[0][0]-=(A->i00*A->i00+s01+s02)*b;
    M->c[1][1]-=(A->i11*A->i11+s01+s12)*b;
    M->c[2][2]-=(i22*i22+s02+s12)*b;
    complex double cc;
    cc=A->c02*conj(A->c12)+I*i22*A->c01;
    M->c[0][1]-=cc*b;
    M->c[1][0]-=conj(cc)*b;
    cc=A->c01*A->c12-I*A->i11*A->c02;
    M->c[0][2]+=cc*b;
    M->c[2][0]+=conj(cc)*b;
    cc=A->c02*conj(A->c01)+I*A->i00*A->c12;
    M->c[1][2]-=cc*b;
    M->c[2][1]-=conj(cc)*b;
}/*}}}*/

static inline void A_trace23(double *traa, double *traaa,const ahm *A)/*{{{*/
/* traa= retr(ahm^2), traaa= imtr(ahm^3) */
/* some piece of maple code:

A:=Matrix([[I*im00, re01+I*im01, re02+I*im02], [-re01+I*im01, I*im11, re12+I*im12], [-re02+
I*im02, -re12+I*im12, -I*(im00+im11)]]);
with(LinearAlgebra):
with(linalg):
collect(simplify(evalc( Im(trace(A.A.A)))), {im11, im00});
 */
{
    /* element squares */
    double v00= A->i00*A->i00;
    double v11= A->i11*A->i11;
    double v01= cimag(A->c01)*cimag(A->c01);
    double v02= cimag(A->c02)*cimag(A->c02);
    double v12= cimag(A->c12)*cimag(A->c12);

    double u01= creal(A->c01)*creal(A->c01);
    double u02= creal(A->c02)*creal(A->c02);
    double u12= creal(A->c12)*creal(A->c12);

    /* traa= re tr(A^2) = -2*(a00^2 + a11^2 + a00*a11 + |a01|^2 + |a02|^2 + |a12|^2) */
    /* it is just the matrix normsq */
    *traa=-2*( u01+v01+u02+v02+u12+v12+v00+v11+A->i00*A->i11);

    /* traaa= im tr(A^3) = 3term0 + 3term1 + 6term */

    /* 3term0= 3 im00 (im11^2 + |a12|^2 - |a01|^2) */
    *traaa=3.*A->i00*(v11+u12+v12-u01-v01);

    /* 3term1= 3 im11 (im00^2 + |a02|^2 - |a01|^2) */
    *traaa+=3.*A->i11*(v00+u02+v02-u01-v01);

    /* 6term = 6 (- re02 im12 re01 + im02 re12 re01 - re02 re12 im01 - im02 im12 im01 ) */
    *traaa+=6.*(
            -creal(A->c02)*cimag(A->c12)*creal(A->c01)
            +cimag(A->c02)*creal(A->c12)*creal(A->c01)
            -creal(A->c02)*creal(A->c12)*cimag(A->c01)
            -cimag(A->c02)*cimag(A->c12)*cimag(A->c01)
            );
}/*}}}*/

static inline void emr_e2r_r ( complex double *emu, complex double *e2u, double u )/*{{{*/
{
    /* exp(-iu), exp(i*2*u) */
     complex double eu=cexp(I*u);
     *emu=conj(eu);
     *e2u=eu*eu;
}
/*}}}*/

/* a-> cos(a), ksi0(a)= sin(a)/a, ksi1(a)= cos(a)/a^2 - sin(a)/a^3 */
/* for small 'a'-s taylor expansion used in ksi1 (see doc/expa.ps) */
static inline void cosr_ksir_r( double *cosa, double *ksi0a, double *ksi1a, double a )/*{{{*/
{
#ifndef KSI1_TAYLOR_DEFINES
#define KSI1_TAYLOR_DEFINES
    /* taylor[6]={
       -1.0/3.0,
       +1.0/30.0,
       -1.0/840.0,
       +1.0/45360.0,
       -1.0/3991680.0,
       +1.0/518918400.0}
     */
#define C_EXPA_TAYLOR0 -0.3333333333333333333333333333333333333333
#define C_EXPA_TAYLOR1 0.03333333333333333333333333333333333333333
#define C_EXPA_TAYLOR2 -0.001190476190476190476190476190476190476190
#define C_EXPA_TAYLOR3 0.00002204585537918871252204585537918871252205
#define C_EXPA_TAYLOR4 -0.2505210838544171877505210838544171877505e-6
#define C_EXPA_TAYLOR5 0.1927085260418593751927085260418593751927e-8
    /* use taylor below these numbers */
#define C_EXPA_TAYLOR_BOUND  0.50
#endif
    double a2=a*a;
    complex double ce=cexp(I*a);
    *cosa=creal(ce);
    if(a2>0.0025) *ksi0a=cimag(ce)/a;
    else *ksi0a=1-(1-(1-a2/42.)*a2/20.)*a2/6;
    if(a2>(C_EXPA_TAYLOR_BOUND)*(C_EXPA_TAYLOR_BOUND)) {
        *ksi1a=(creal(ce)-*ksi0a)/a2;
    } else {
        /* ksi1-taylor */
        double tay;
        tay= C_EXPA_TAYLOR5;
        tay= C_EXPA_TAYLOR4+a2*tay;
        tay= C_EXPA_TAYLOR3+a2*tay;
        tay= C_EXPA_TAYLOR2+a2*tay;
        tay= C_EXPA_TAYLOR1+a2*tay;
        tay= C_EXPA_TAYLOR0+a2*tay;
        *ksi1a=tay;
    }
    /* make it safe : if a<DBL_MIN */
    if(a<DBL_MIN) {
        *cosa=1.;
        *ksi0a=1.;
        *ksi1a=C_EXPA_TAYLOR0;
    }
}/*}}}*/

/* for exp: exp(A)=f0+f1*A+f2*A^2 with A ahm_matrix */
/* traa= re tr (A^2); traaa= im tr (A^3) */
static inline void exp_trig0( complex double f[3], double traa, double traaa )/*{{{*/
{
#define C_SQRT3  1.7320508075688772935274463415058723669430
    complex double c, emu, e2u;
    double signc0, c0, c1o3, c0max, fround;
    double theta;
    double cosw, ksi_0w, ksi_1w;
    double sinth, costh;
    double sqrtc1o3;
    double u, w, u2, w2, oodenom, rr;
    /* c0, c1/3, c2 - with roundoff handling */
    c0= traaa*(-1./3.);
    signc0= copysign(1.,c0);
    c0*=signc0;
    c1o3= traa*(-1./6.);
    sqrtc1o3= sqrt(c1o3);
    /* make it safe: if (c1o3<0) sqrtc1o3=0 */
    if(c1o3<DBL_MIN) sqrtc1o3=0.;
    c0max=2.*c1o3*sqrtc1o3;
    fround= c0/c0max;
    /* make it safe: fround cannot be larger than 1.0 */
    fround= fmin(fround,1.);
    /* u, w, theta */
    theta = acos ( fround );
    rr= theta*(1./3.);
    sinth=sin(rr);
    costh=cos(rr);
    u = sqrtc1o3*costh;
    w = sqrtc1o3 *C_SQRT3 *sinth;
    emr_e2r_r (&emu, &e2u, u);

    /* speedup */
    cosr_ksir_r (&cosw, &ksi_0w, &ksi_1w, w);
    u2= u*u;
    w2= w*w;
    oodenom=1./( 9.*u2-w2 );
    /* h[] */
    rr= u2-w2;
    f[0]= rr*e2u;
    rr= w2+3.*u2;
    c=8.*u2*cosw + I*2.*u*rr*ksi_0w;
    f[0]+=emu*c;
    rr=2.*u;
    f[1]= rr*e2u;
    rr=3.*u2-w2;
    c=-2.*u*cosw+I*rr*ksi_0w;
    f[1]+=emu*c;
    f[2]= e2u;
    c=-cosw-3.*I*u*ksi_0w;
    f[2]+=emu*c;
    f[0]*=oodenom;
    f[1]*=oodenom;
    f[2]*=oodenom;
    /* f0=h0, f1=-i h1, f2=-h2 */
    f[1]=-I*f[1];
    f[2]=-f[2];
    /* signc0 */
    f[0]=creal(f[0])+I*cimag(f[0])*signc0;
    f[1]=creal(f[1])+I*cimag(f[1])*signc0;
    f[2]=creal(f[2])+I*cimag(f[2])*signc0;
    /* make it safe : if c0max<eps -> c0, c1 =0 -> A=0 -> f[0]=1, f[1]=f[2]=0 */
    if(c0max<DBL_MIN) {
        f[0]=1.;
        f[1]=0.;
        f[2]=0.;
    }
#undef C_SQRT3
}/*}}}*/

static inline void M_expA(mat *M,const ahm *A)/*{{{*/
{
    double traa,traaa;
    complex double f[3];
    A_trace23(&traa,&traaa,A);
    exp_trig0(f,traa,traaa);
    M_ct1(M,f[0]);
    A_add_poly(M,A,f[1],f[2]);
}/*}}}*/

/* Matrix exponentialization }}} */

static inline void M_MtM(mat *M,const mat *A,const mat * restrict B)/*{{{*/
    /* A and M may be the same */

{
    for(int a=0;a<3;a++) {
        complex double a0=A->c[a][0];
        complex double a1=A->c[a][1];
        complex double a2=A->c[a][2];
        M->c[a][0]=a0*B->c[0][0]+a1*B->c[1][0]+a2*B->c[2][0];
        M->c[a][1]=a0*B->c[0][1]+a1*B->c[1][1]+a2*B->c[2][1];
        M->c[a][2]=a0*B->c[0][2]+a1*B->c[1][2]+a2*B->c[2][2];
    }
}/*}}}*/

static double retrace_MtM(const mat *A,const mat *B)/*{{{*/
{
    /* the real part of the trace of the product of A and B matrices */
    /* A and M may be the same */
    double r=0;
    r+=creal(
            A->c[0][0]*B->c[0][0]+A->c[0][1]*B->c[1][0]+A->c[0][2]*B->c[2][0]
            );
    r+=creal(
            A->c[1][0]*B->c[0][1]+A->c[1][1]*B->c[1][1]+A->c[1][2]*B->c[2][1]
            );
    r+=creal(
            A->c[2][0]*B->c[0][2]+A->c[2][1]*B->c[1][2]+A->c[2][2]*B->c[2][2]
            );
    return r;
}/*}}}*/

static inline void U_UtU(su3 *R,const su3*A,const su3*B)/*{{{*/
{
    /* product of su3 matrices: R = A * B
     * the three matrices may point to the same object */
    complex double B00=B->c[0][0];
    complex double B01=B->c[0][1];
    complex double B02=B->c[0][2];
    complex double B10=B->c[1][0];
    complex double B11=B->c[1][1];
    complex double B12=B->c[1][2];
    complex double B20=conj(B01*B12-B02*B11); /* reconstruction */
    complex double B21=conj(B02*B10-B00*B12);
    complex double B22=conj(B00*B11-B10*B01);
    complex double a0,a1,a2;
    a0=A->c[0][0];                /* A and R may point to the same object */
    a1=A->c[0][1];
    a2=A->c[0][2];
    R->c[0][0]=a0*B00+a1*B10+a2*B20;
    R->c[0][1]=a0*B01+a1*B11+a2*B21;
    R->c[0][2]=a0*B02+a1*B12+a2*B22;
    a0=A->c[1][0];
    a1=A->c[1][1];
    a2=A->c[1][2];
    R->c[1][0]=a0*B00+a1*B10+a2*B20;
    R->c[1][1]=a0*B01+a1*B11+a2*B21;
    R->c[1][2]=a0*B02+a1*B12+a2*B22;
    /* A's bottom row is not reconstructed */
    /* The bottom row is not calculated. */
}/*}}}*/

static inline void U_UatU(su3 *R,const su3*A,const su3*B)/*{{{*/
{
    /* product of su3 matrices: R = adj(A) * B
     * the three matrices may point to the same object */
    complex double B00=B->c[0][0];
    complex double B01=B->c[0][1];
    complex double B02=B->c[0][2];
    complex double B10=B->c[1][0];
    complex double B11=B->c[1][1];
    complex double B12=B->c[1][2];
    complex double B20=conj(B01*B12-B02*B11);
    complex double B21=conj(B02*B10-B00*B12);
    complex double B22=conj(B00*B11-B10*B01);
    complex double A00=conj(A->c[0][0]);
    complex double A10=conj(A->c[0][1]);
    complex double A20=conj(A->c[0][2]);
    complex double A01=conj(A->c[1][0]);
    complex double A11=conj(A->c[1][1]);
    complex double A21=conj(A->c[1][2]);
    complex double A02=conj(A10*A21-A20*A11);
    complex double A12=conj(A20*A01-A00*A21);
//    complex double A22=conj(A00*A11-A01*A10); /* this we don't need */
    R->c[0][0]=A00*B00+A01*B10+A02*B20;
    R->c[0][1]=A00*B01+A01*B11+A02*B21;
    R->c[0][2]=A00*B02+A01*B12+A02*B22;
    R->c[1][0]=A10*B00+A11*B10+A12*B20;
    R->c[1][1]=A10*B01+A11*B11+A12*B21;
    R->c[1][2]=A10*B02+A11*B12+A12*B22;
}/*}}}*/

static inline void U_UtUa(su3 *R,const su3*A,const su3*B)/*{{{*/
{
    /* product of su3 matrices: R = A * adj(B)
     * the three matrices may point to the same object */
    complex double B00=conj(B->c[0][0]);
    complex double B10=conj(B->c[0][1]);
    complex double B20=conj(B->c[0][2]);
    complex double B01=conj(B->c[1][0]);
    complex double B11=conj(B->c[1][1]);
    complex double B21=conj(B->c[1][2]);
    complex double B02=conj(B10*B21-B20*B11);
    complex double B12=conj(B20*B01-B00*B21);
    complex double B22=conj(B00*B11-B01*B10);
    complex double a0,a1,a2;
    a0=A->c[0][0];
    a1=A->c[0][1];
    a2=A->c[0][2];
    R->c[0][0]=a0*B00+a1*B10+a2*B20;
    R->c[0][1]=a0*B01+a1*B11+a2*B21;
    R->c[0][2]=a0*B02+a1*B12+a2*B22;
    a0=A->c[1][0];
    a1=A->c[1][1];
    a2=A->c[1][2];
    R->c[1][0]=a0*B00+a1*B10+a2*B20;
    R->c[1][1]=a0*B01+a1*B11+a2*B21;
    R->c[1][2]=a0*B02+a1*B12+a2*B22;
}/*}}}*/

static inline complex double U_trace(const su3 *U)/*{{{*/
{
    /* Trace of an su3 matrix.
     * Only the [2][2] component has to be reconstructed */
    return 
        U->c[0][0]+U->c[1][1]+
        conj(U->c[0][0]*U->c[1][1]-U->c[1][0]*U->c[0][1]);
}/*}}}*/

static inline void Mp_StU(mat *R,double f,const su3 * B)/*{{{*/
{
    /* R = R + f * B */
    /* A typical use the add up the path products to build a staple. */
    complex double B00=B->c[0][0];
    complex double B01=B->c[0][1];
    complex double B02=B->c[0][2];
    complex double B10=B->c[1][0];
    complex double B11=B->c[1][1];
    complex double B12=B->c[1][2];
    complex double B20=conj(B01*B12-B02*B11);
    complex double B21=conj(B02*B10-B00*B12);
    complex double B22=conj(B00*B11-B10*B01);
    R->c[0][0]+=f*B00;
    R->c[0][1]+=f*B01;
    R->c[0][2]+=f*B02;
    R->c[1][0]+=f*B10;
    R->c[1][1]+=f*B11;
    R->c[1][2]+=f*B12;
    R->c[2][0]+=f*B20;
    R->c[2][1]+=f*B21;
    R->c[2][2]+=f*B22;
}/*}}}*/

static inline void M_0(mat *R)/*{{{*/
{
    /* reset a matrix */
    R->c[0][0]=0;
    R->c[0][1]=0;
    R->c[0][2]=0;
    R->c[1][0]=0;
    R->c[1][1]=0;
    R->c[1][2]=0;
    R->c[2][0]=0;
    R->c[2][1]=0;
    R->c[2][2]=0;
}/*}}}*/

static inline void M_projahm(mat *M)/*{{{*/
{ 
    /* projection to anti hermitian, 
     * but not traceless matrix: A = ( M - adj(M) ) / 2  
     * We cannot use the ahm type here (that would have no trace)
     * */
    ahm a;
    a.c01=c_ahm(M->c[0][1],M->c[1][0]);
    a.c02=c_ahm(M->c[0][2],M->c[2][0]);
    a.c12=c_ahm(M->c[1][2],M->c[2][1]);
    M->c[0][1]=a.c01;
    M->c[0][2]=a.c02;
    M->c[1][2]=a.c12;
    M->c[1][0]=-conj(a.c01);
    M->c[2][0]=-conj(a.c02);
    M->c[2][1]=-conj(a.c12);
    M->c[0][0]=I*cimag(M->c[0][0]);
    M->c[1][1]=I*cimag(M->c[1][1]);
    M->c[2][2]=I*cimag(M->c[2][2]);
}/*}}}*/

static inline void M_StM(mat *D,double f,const mat *S)/*{{{*/
{
    /* multiply a matrix with a scalar: D = f * S */
    complex double m00=S->c[0][0];
    complex double m01=S->c[0][1];
    complex double m02=S->c[0][2];
    complex double m10=S->c[1][0];
    complex double m11=S->c[1][1];
    complex double m12=S->c[1][2];
    complex double m20=S->c[2][0];
    complex double m21=S->c[2][1];
    complex double m22=S->c[2][2];
    D->c[0][0]=f*(m00);
    D->c[0][1]=f*(m01);
    D->c[0][2]=f*(m02);
    D->c[1][0]=f*(m10);
    D->c[1][1]=f*(m11);
    D->c[1][2]=f*(m12);
    D->c[2][0]=f*(m20);
    D->c[2][1]=f*(m21);
    D->c[2][2]=f*(m22);
}/*}}}*/

static inline complex double M_trace(mat *D)/*{{{*/
{
    return D->c[0][0]+D->c[1][1]+D->c[2][2];
}/*}}}*/

/* matrix algebra }}} */

/* lattice and layout {{{ */

enum { dir_x=3,dir_y=2,dir_z=1,dir_t=0 };

/* The 'coord' is simply an array ouf four coordinates.
 * In this program, lattice sites are simply indexed by a
 * single number, the site index. The 'coord' type is seldom used
 * to identifie a site, it is mainly for convenience, where four
 * integers are needed.
 */

typedef int coord[4]; 

/* lattice geometry */

/* The following variables and tables are all initialized by
 * the init_geometry(int lattice_dimension[4]) call. It only needs the
 * lattice size. 
 * You must call init_geometry() before any 
 * lattice field constructor or kernel.
 * So init_geometry() is typically called when you have
 * read in a configuration header.
 */
int Ls;
coord L;
coord Lmul;
/* Neighbour tables.
 * These tables implement the periodic boundary conditions as well as
 * the lattice layout */
coord *neigh_f;  /* neigh_f[i][dir_y]  tells the i-th site's forward
                   forward neighbour in the y direction */
coord *neigh_b; /* neigh_b[i][dir_t]  tells the i-th site's forward
                   backward neighbour in the t direction */

coord *latcoord; /* latcoord[i][3] tells the 3rd coordinate of the site */

char Last_lattice[512];  /* when we read in a configuration, we store its
                            name here for later reference */

/* alloc, release {{{ */

static size_t allocated; /* a record of the previous allocations */

static void *alloc(size_t s) /* s bytes */
{
    void *tmp=malloc(s);
    if(!tmp) {
        fprintf(stderr,
            "Memory allocation error. This attempt: %u bytes."
            "Allocated sofar %u Megabytes",
            (unsigned)s,(unsigned)(allocated/(1024*1024)));
        exit(EXIT_FAILURE);
    }
    allocated+=s;
    return tmp;
}

static void release(void *tmp,size_t s)
{
    free(tmp);
    allocated-=s;
}

/* alloc, release }}} */

/* Lattice field constructuors and destructors {{{ */
void kernel_U_new4(latsu3 U[4])/*{{{*/
{
    size_t one=Ls*sizeof(struct su3);
    char *start=alloc(4*one);
    U[0]=(void*)(start+0*one);
    U[1]=(void*)(start+1*one);
    U[2]=(void*)(start+2*one);
    U[3]=(void*)(start+3*one);
}/*}}}*/

void kernel_M_new4(latmat U[4])/*{{{*/
{
    size_t one=Ls*sizeof(struct mat);
    char *start=alloc(4*one);
    U[0]=(void*)(start+0*one);
    U[1]=(void*)(start+1*one);
    U[2]=(void*)(start+2*one);
    U[3]=(void*)(start+3*one);
}/*}}}*/

void kernel_U_delete4(latsu3 U[4])/*{{{*/
{
    size_t one=Ls*sizeof(struct su3);
    if(U[0]) release(U[0],one*4);
    U[0]=NULL;
    U[1]=NULL;
    U[2]=NULL;
    U[3]=NULL;
}/*}}}*/

void kernel_M_delete4(latmat U[4])/*{{{*/
{
    size_t one=Ls*sizeof(struct mat);
    if(U[0]) release(U[0],one*4);
    U[0]=NULL;
    U[1]=NULL;
    U[2]=NULL;
    U[3]=NULL;
}/*}}}*/

void kernel_A_new4(latahm U[4])/*{{{*/
{
    size_t one=Ls*sizeof(struct ahm);
    char *start=alloc(4*one);
    U[0]=(void*)(start+0*one);
    U[1]=(void*)(start+1*one);
    U[2]=(void*)(start+2*one);
    U[3]=(void*)(start+3*one);
}/*}}}*/

void kernel_A_delete4(latahm U[4])/*{{{*/
{
    size_t one=Ls*sizeof(struct ahm);
    if(U[0]) release(U[0],one*4);
    U[0]=NULL;
    U[1]=NULL;
    U[2]=NULL;
    U[3]=NULL;
}/*}}}*/

latsu3 kernel_U_new(void)/*{{{*/
{
    return alloc(Ls*sizeof(struct su3));
}/*}}}*/

latmat kernel_M_new(void)/*{{{*/
{
    return alloc(Ls*sizeof(struct mat));
}/*}}}*/

latahm kernel_A_new(void)/*{{{*/
{
    return alloc(Ls*sizeof(struct ahm));
}/*}}}*/

void kernel_U_delete(latsu3 ptr)/*{{{*/
{
    release(ptr,Ls*sizeof(struct su3));
}/*}}}*/

void kernel_M_delete(latmat ptr)/*{{{*/
{
    release(ptr,Ls*sizeof(struct mat));
}/*}}}*/

void kernel_A_delete(latahm ptr)/*{{{*/
{
    release(ptr,Ls*sizeof(struct ahm));
}/*}}}*/

/* double precision new and delete }}} */

/* lattice macros + openMP details {{{ */

#define SITE_NULL {0,0,0,0}
#define for_coords(s,i) for(int s[4]=SITE_NULL,i=0;s[0]<L[0];s[0]++) \
    for(s[1]=0;s[1]<L[1];s[1]++) \
    for(s[2]=0;s[2]<L[2];s[2]++) \
    for(s[3]=0;s[3]<L[3];s[3]++,i++)

#define for_sites(i) for(int i=0;i<Ls;i++)


#ifdef ENABLE_OMP
#define for_rows(i) for(int nth=omp_get_num_threads(),nr=Ls/L[3],sep=nr/nth*L[3],tid=omp_get_thread_num(),i=tid*sep,endi=tid<nth-1?(tid+1)*sep:Ls;i<endi;i+=L[3])
#else
#define for_rows(i) for(int i=0;i<Ls;i+=L[3])
#endif
#define for_within_row(j) for(int j=0;j<L[3];j++)




#define for_dir(dir) for(int dir=0;dir<4;dir++)

#define site_step(s,step0,step1,step2,step3) { \
    (L[0]+s[0]+step0)%L[0], \
    (L[1]+s[1]+step1)%L[1], \
    (L[2]+s[2]+step2)%L[2], \
    (L[3]+s[3]+step3)%L[3]}

#define site_nind(s,step0,step1,step2,step3) ( \
        ((L[0]+s[0]+step0)%L[0])*Lmul[0]+ \
        ((L[1]+s[1]+step1)%L[1])*Lmul[1]+ \
        ((L[2]+s[2]+step2)%L[2])*Lmul[2]+ \
        ((L[3]+s[3]+step3)%L[3])*Lmul[3])


static inline int site2index(const coord s)
{
    return Lmul[0]*s[0]+Lmul[1]*s[1]+Lmul[2]*s[2]+Lmul[3]*s[3];
}

/* lattice macros }}} */

void init_geometry(int nlat[4])/*{{{*/
{
    if(
            L[dir_t]==nlat[dir_t] &&
            L[dir_z]==nlat[dir_z] &&
            L[dir_y]==nlat[dir_y] &&
            L[dir_x]==nlat[dir_x]
      ) return; /* same as before */
    /* We clean up a bit to forget previous layouts.
     * This is safe even if we are here the first time. */
    if(neigh_f) free(neigh_f);
    if(neigh_b) free(neigh_b);
    if(latcoord) free(latcoord);
    L[dir_t]=nlat[dir_t];
    L[dir_z]=nlat[dir_z];
    L[dir_y]=nlat[dir_y];
    L[dir_x]=nlat[dir_x];
    /* helper's for calculating the site index from coordinates */
    Lmul[3]=1;
    Lmul[2]=L[3]*Lmul[3];
    Lmul[1]=L[2]*Lmul[2];
    Lmul[0]=L[1]*Lmul[1];
    /* the lattice volume */
    Ls=L[0]*L[1]*L[2]*L[3];
    neigh_f=malloc(Ls*4*sizeof(int));
    neigh_b=malloc(Ls*4*sizeof(int));
    latcoord=malloc(Ls*4*sizeof(int));
    if(neigh_b==NULL || neigh_f==NULL || latcoord==NULL) {
        perror("Could not allocate the auxillary lattices");
        exit(EXIT_FAILURE);
    }
    /* store each site's four coordinates */
    for_coords(s,i) {
        latcoord[i][0]=s[0];
        latcoord[i][1]=s[1];
        latcoord[i][2]=s[2];
        latcoord[i][3]=s[3];
    }
    /* store each site's eight neigbours */
    for_coords(s,i)
        for(int dir=0;dir<4;dir++)
        {
            coord z={s[0],s[1],s[2],s[3]};
            z[dir]=(s[dir]+1)%L[dir];
            neigh_f[i][dir]=site2index(z);
            z[dir]=(L[dir]+s[dir]-1)%L[dir];
            neigh_b[i][dir]=site2index(z);
        }
}/*}}}*/

/* lattice }}} */

/* IO and lattice formats {{{ */

/* a pontier-to-function type that specifies the input file format */

typedef int (*configuration_loader)(latsu3 U[4],const char *filename);

/* Endianness {{{ */
/* these routines read n floating point numbers from a file,
 * and convert it to double precision host format
 *
 * To write this part of the code we used some glibc tools
 * to convert between host, big and little endian numbers in 32 and 64 bits.
 * Should these be absent on your system, you can at least
 * replace be32toh by ntohl and htobe32 by htonl. (man htonl)
 * If you know the endianness of your architecture,
 * you can define HOST_LITTLE_ENDIAN or HOST_BIG_ENDIAN 
 * and then these BSD extensions
 * are no longer necessary.
 */

uint32_t byte_swap32(uint32_t x)
{
    /* feel free to replace this with something more efficient */
    union U { unsigned char a[4]; uint32_t x; } u,v;
    u.x=x;
    v.a[0]=u.a[3];
    v.a[1]=u.a[2];
    v.a[2]=u.a[1];
    v.a[3]=u.a[0];
    return v.x;
}

uint64_t byte_swap64(uint64_t x)
{
    /* feel free to replace this with something more efficient */
    union U { unsigned char a[8]; uint64_t x; } u,v;
    u.x=x;
    v.a[0]=u.a[7];
    v.a[1]=u.a[6];
    v.a[2]=u.a[5];
    v.a[3]=u.a[4];
    v.a[4]=u.a[3];
    v.a[5]=u.a[2];
    v.a[6]=u.a[1];
    v.a[7]=u.a[0];
    return v.x;
}

#ifdef HOST_BIG_ENDIAN

#define local_be32toh(x) (x)
#define local_be64toh(x) (x)
#define local_le32toh(x) byte_swap32(x)
#define local_le64toh(x) byte_swap64(x)
#define local_hto32le(x) byte_swap32(x)

#elif defined(HOST_LITTLE_ENDIAN)

#define local_le32toh(x) (x)
#define local_le64toh(x) (x)
#define local_be32toh(x) byte_swap32(x)
#define local_be64toh(x) byte_swap64(x)
#define local_hto32le(x) (x)
#else
#include <endian.h>
#define local_le32toh(x) le32toh(x)
#define local_le64toh(x) le64toh(x)
#define local_be32toh(x) be32toh(x)
#define local_be64toh(x) be64toh(x)
#define local_hto32le(x) htole32(x)
#endif


int read_n_float_32big(double *array,int n,FILE *F)/*{{{*/
{
    union U { uint32_t u; float f; };
    union U *input=malloc(sizeof(union U)*n);
    union U output;
    int r;
    if(!input) { fprintf(stderr,"Allocation failure.\n"); exit(EXIT_FAILURE); }
    r=fread(input,sizeof(union U),n,F);
    for(int i=0;i<r;i++) {
        output.u=local_be32toh(input[i].u);
        array[i]=output.f;
    }
    free(input);
    return r;
}/*}}}*/

int read_n_float_64big(double *array,int n,FILE *F)/*{{{*/
{
    union U { uint64_t u; double f; };
    union U *input=malloc(sizeof(union U)*n);
    union U output;
    int r;
    if(!input) { fprintf(stderr,"Allocation failure.\n"); exit(EXIT_FAILURE); }
    r=fread(input,sizeof(union U),n,F);
    for(int i=0;i<r;i++) {
        output.u=local_be64toh(input[i].u);
        array[i]=output.f;
    }
    free(input);
    return r;
}/*}}}*/

int read_n_float_32little(double *array,int n,FILE *F)/*{{{*/
{
    union U { uint32_t u; float f; };
    union U *input=malloc(sizeof(union U)*n);
    union U output;
    int r;
    if(!input) { fprintf(stderr,"Allocation failure.\n"); exit(EXIT_FAILURE); }
    r=fread(input,sizeof(union U),n,F);
    for(int i=0;i<r;i++) {
        output.u=local_le32toh(input[i].u);
        array[i]=output.f;
    }
    free(input);
    return r;
}/*}}}*/

int read_n_float_64little(double *array,int n,FILE *F)/*{{{*/
{
    union U { uint64_t u; double f; };
    union U *input=malloc(sizeof(union U)*n);
    union U output;
    int r;
    if(!input) { fprintf(stderr,"Allocation failure.\n"); exit(EXIT_FAILURE); }
    r=fread(input,sizeof(union U),n,F);
    for(int i=0;i<r;i++) {
        output.u=local_le64toh(input[i].u);
        array[i]=output.f;
    }
    free(input);
    return r;
}/*}}}*/

/* Endianness }}} */

/* Link storage format {{{ */


/* Here we collected the basic link read and write routines
 * they accept the byte-order I/O routines as an argument
 * (e.g. read_n_float_32big)
 * Each of these functions do one matrix at a time. 
 * These functions return 0 on success, and -1 on error.
 *
 */

int read_matrix_2x3( mat *m,int (*read_n_float)(double *,int,FILE *),FILE *F)/*{{{*/
{
    /* our su3 format happens to be identical to this storage format */
    su3 u;
    if(read_n_float((double*)&u.c[0][0],12,F)!=12) return -1;
    M_U(m,&u);
    return 0;
}/*}}}*/

int read_matrix_3x3(mat *m,int (*read_n_float)(double *,int,FILE *),FILE *F)/*{{{*/
{
    /* our matrix format happens to be identical to this storage format */
    if(read_n_float((double*)&m->c[0][0],18,F)!=18) return -1;
    return 0;
}/*}}}*/

/* Link storage format }}}  */

int load_configuration_nersc(latsu3 U[4],const char *filename)/*{{{*/
{
    FILE *F;
    int e=0;                                      /* error code */
    int nlat[4]={0,0,0,0};                        /* geometry in the header */
    int store_order[4]={dir_x,dir_y,dir_z,dir_t}; /* link ordering */
    char line[128];                               /* buffer for one header line */
    /* for the storage of some header info: */
    char float_type[16];                        
    char data_type[24];
    unsigned checksum=0;
    double plaquette=0,link_trace=0;
    int (*read_n_float)(double *array,int n,FILE *F)=read_n_float_32big;
    int (*read_matrix)(mat *m,
            int (*read_n_float)(double *array,int n,FILE *F),
            FILE *F)=read_matrix_2x3;
   /* temporary variables for header values: */
    double p;     
    int pi,pj;
    /* these will be used later for tests */
    double true_link_trace=0.;
    double true_plaquette=0;
    /* function headers: */
    double normalized_plaquette(latsu3 U[4]);  /* to check the plaquette */
    /* we reset the pointers to Null, because if anything goes wrong, a
     * kernel_U_delete will be attepmted, and that is safe to call with NULL */
    for(int mu=0;mu<4;mu++) U[mu]=NULL;
    /* We open the file. Is it there at all ? */
    F=fopen(filename,"r");
    if(!F) {
        fprintf(stderr,"Could not open %s:%s\n",filename,strerror(errno));
        return -1;
    }
    /* NERSC header {{{ */
    /* the first line we check separately */
    if(fgets(line,sizeof(line),F)==NULL || strcmp(line,"BEGIN_HEADER\n")!=0) {
        fprintf(stderr,"Missing or invalid header in %s\n",filename);
        e=-1;
        goto finish;
    }
    /* then we read in lines in a loop until the header ends */
    while(fgets(line,sizeof(line),F)) {
        if(strcmp(line,"END_HEADER\n")==0) 
            break; /* binary part starts, we exit from this loop */
        if(sscanf(line,"CHECKSUM = %x",&checksum)==1) continue;
        if(sscanf(line,"LINK_TRACE = %lf",&link_trace)==1) continue;
        if(sscanf(line,"PLAQUETTE = %lf",&plaquette)==1) continue;
        if(sscanf(line,"HDR_VERSION = %lf",&p)==1) {
           if(p==1.0) continue;
           else {
               fprintf(stderr,"Unsupported header version in %s\n",filename);
               e=-1;
               goto finish;
           }
        }
        if(sscanf(line,"STORAGE_FORMAT = %lf",&p)==1) {
           if(p==1.0) continue;
           else {
               fprintf(stderr,"Unsupported format version in %s\n",filename);
               e=-1;
               goto finish;
           }
        }
        if(sscanf(line,"DIMENSION_%d = %d",&pi,&pj)==2) {
           if(pi>0 && pi<5 && pj>0) nlat[store_order[pi-1]]=pj;
           else {
               fprintf(stderr,"Invalid lattice dimension in %s\n",filename);
               e=-1;
               goto finish;
           }
        }
        if(sscanf(line,"FLOATING_POINT = %15s",float_type)==1) {
            if(!strcmp(float_type,"IEEE32BIG"))
                read_n_float=read_n_float_32big;
            else if(!strcmp(float_type,"IEEE32LITTLE"))
                read_n_float=read_n_float_32little;
            else if(!strcmp(float_type,"IEEE64BIG"))
                read_n_float=read_n_float_64big;
            else if(!strcmp(float_type,"IEEE64LITTLE"))
                read_n_float=read_n_float_64little;
            else {
               fprintf(stderr,"Invalid float format in %s\n",filename);
               e=-1;
               goto finish;
            }
        }
        if(sscanf(line,"DATATYPE = %23s",data_type)==1) {
            for(int i=0;data_type[i];i++) data_type[i]=toupper(data_type[i]);
            if(!strcmp(data_type,"4D_SU3_GAUGE"))
                read_matrix=read_matrix_2x3;
            else if(!strcmp(data_type,"4D_SU3_GAUGE_3X3"))
                read_matrix=read_matrix_3x3;
            else {
               fprintf(stderr,"Invalid matrix format in %s\n",filename);
               fprintf(stderr,"Format found %s\n",data_type);
               e=-1;
               goto finish;
            }
        }
    }
    if(nlat[0]*nlat[1]*nlat[2]*nlat[3]==0 || checksum==0) {
        fprintf(stderr,"Some header information are missing from %s\n",filename);
        e=-1;
        goto finish;
    }
    /* NERSC header }}} */
    init_geometry(nlat);
    kernel_U_new4(U);
    /* The main read loop */
    for_sites(s) {
        for(int dir=0;dir<4;dir++) {
            int mu=store_order[dir];
            mat m;
            if(read_matrix(&m,read_n_float,F)) {
                fprintf(stderr,"Short read in configuration %s\n", filename);
                e=-1;
                goto finish;
            }
            U_M(&U[mu][s],&m);
            true_link_trace+=creal(M_trace(&m));
        }
    }
    /* checks {{{ */
    true_link_trace/=12.*Ls;
    true_plaquette=normalized_plaquette(U);
    if(!isfinite(true_link_trace) || !isfinite(true_plaquette)) {
        fprintf(stderr,"The configuration is full of nans. Is the byte-order correct?\n");
#ifdef  HOST_BIG_ENDIAN
        fprintf(stderr,"HOST_BIG_ENDIAN is set\n" ) ;
#endif
#ifdef  HOST_LITTLE_ENDIAN
        fprintf(stderr,"HOST_LITTLE_ENDIAN is set\n" ) ;
#endif
        exit(EXIT_FAILURE);
    }
    if(fabs(true_link_trace-link_trace)/(true_link_trace+link_trace) > 1e-5) {
        fprintf(stderr,"The link_trace is wrong in %s\n", filename);
        e=-1;
        goto finish;
    } 
    fprintf(stderr,"Measured plaquette = %g\n", true_plaquette);
    if(fabs(true_plaquette-plaquette)/(true_plaquette+plaquette) > 1e-5) {
        fprintf(stderr,"The plaquette is wrong in %s\n", filename);
        e=-1;
        goto finish;
    } 
    /* checks }}} */
finish:
    if(e) {
        kernel_U_delete4(U);
        Last_lattice[0]=0;
    } else {
        strncpy(Last_lattice,filename,sizeof(Last_lattice)-1);
        Last_lattice[sizeof(Last_lattice)-1]=0;
    }
    return e;
}/*}}}*/

configuration_loader format_selector(const char *format_name)/*{{{*/
{
    if(!strcmp(format_name,"nersc")) return load_configuration_nersc;
/* add your favourite format here 
 * else if(!strcmp(format_name,"my-format")) return load_configuration_my;
 * */
    else {
        fprintf(stderr,"Unsupported lattice format: %s\n",format_name);
        exit(EXIT_FAILURE);
    }
}/*}}}*/

/* IO }}} */

/* kernels {{{ */

/* Kernels are basic lattice operations that involve a
 * loop over lattice sites. */
/* As a general rule, the field in the first argument is modified,
 * while the others are inputs. 
 * (Exception: kernel_flow_update has more outputs )
 * The naming convention is similar to that of the individiual matrix routines.
 */

/* a compact list of what they do 
 *
 * kernel_staple_plaquette(latmat S[4],latsu3 U[4])
 *              staple in all direction.
 *              The path is ordered such that 
 *                  tr(U[mu]*S[mu]) is gauge invariant for any mu
 *
 * kernel_staple_symanzik(latmat S[4],latsu3 U[4])
 *              staple for the Symanzik action in all direction.
 *              The path is ordered such that 
 *                  tr(U[mu]*S[mu]) is gauge invariant for any mu
 *
 * kernel_staple(latmat S[4],latsu3 U[4])
 *              either kernel_staple or kernel_staple_symanzik,
 *              depending on the program parameters
 *
 * void kernel_tU_expStA(latsu3 U,double f,latahm A)
 *              U = exp ( f * A ) * U           (for all sites)
 *
 * void kernel_A_StProjM(latahm R,double f,latmat B)      
 *              A = f * Project_antihermitian_traceless(B)
 *
 * void kernel_Ap_StProjM(latahm R,double f,latmat B)      
 *              A = A + f * Project_antihermitian_traceless(B)
 *
 * void kernel_A_0(latahm D)
 *              reset D at all sites
 *
 * void kernel_M_0(latmat D)
 *              reset D at all sites
 *
 * void kernel_M_UtM(latmat R,latsu3 U,latmat B)
 *              M = reconstruct(U) * B  (for all sites)
 * 
 * void kernel_flow_update(latsu3 U,latahm A,latmat S,double f1,double f2)
 *              A = A + f1 * Project_antihermitian_traceless(U*S)
 *              U = exp( f2 * A ) * U
 *              S may be modified 
 *
 * void kernel_fmunu(latmat Fmn,latsu3 U[4],int mu,int nu)
 *              Clover representation of the Fmunu matrix,
 *              for one choiche of mu and nu (=0..3), for all sites.
 *              See Fig. 1 in arXiv:1006.4518
 *
 *
 *
 */

void kernel_staple_plaquette(latmat S[4],latsu3 U[4],double xi)/*{{{*/
{
    const double coeff[4]={xi*xi,1.0,1.0,1.0};
#ifdef ENABLE_OMP
#pragma omp parallel 
#endif
    {
        for_rows(r) for_dir(mu) {
            for_within_row(x) M_0(&S[mu][r+x]);
            for_dir(nu) if(nu!=mu) for_within_row(x) {
                int s=x+r;
                su3 u;
                su3 v;
                int s1,s2;
                /* upper staple */
                s1=neigh_f[s][mu];
                s2=neigh_f[s][nu];
                U_UtUa(&u,&U[nu][s1],&U[mu][s2]);
                U_UtUa(&v,&u,&U[nu][s]);
                Mp_StU(&S[mu][s],coeff[nu],&v);
                /* lower staple */
                s1=neigh_b[s1][nu];
                s2=neigh_b[s][nu];
                U_UtU(&u,&U[mu][s2],&U[nu][s1]);
                U_UatU(&v,&u,&U[nu][s2]);
                Mp_StU(&S[mu][s],coeff[nu],&v);
            }
        }
    }
}/*}}}*/

void kernel_staple_symanzik(latmat S[4],latsu3 U[4],double xi)/*{{{*/
{
    double fac_1x1[4]={xi*xi,1.0,1.0,1.0};
    double fac_1x2[4]={xi*xi,1.0,1.0,1.0};
    for(int dir=0;dir<4;dir++) fac_1x1[dir]*=5./3.;
    for(int dir=0;dir<4;dir++) fac_1x2[dir]*=-1./12.;
#if ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(r) for_dir(mu) {
            for_within_row(x) M_0(&S[mu][r+x]);
            for_dir(nu) if(nu!=mu) 
                for_within_row(x) {
                    int s=r+x;
                    su3 u;
                    su3 v;
                    int sf0=neigh_f[s][mu];
                    int s0f=neigh_f[s][nu];
                    int sfb=neigh_b[sf0][nu];
                    int s0b=neigh_b[s][nu];
                    int sF0=neigh_f[sf0][mu];
                    int s0F=neigh_f[s0f][nu];
                    int sff=neigh_f[sf0][nu];
                    int sbf=neigh_b[s0f][mu];
                    int sb0=neigh_b[s][mu];
                    int sFb=neigh_f[sfb][mu];
                    int s0B=neigh_b[s0b][nu];
                    int sfB=neigh_b[sfb][nu];
                    int sbb=neigh_b[s0b][mu];
                    /* upper staple */
                    U_UtUa(&u,&U[nu][sf0],&U[mu][s0f]);
                    U_UtUa(&v,&u,&U[nu][s]);
                    Mp_StU(&S[mu][s],fac_1x1[nu],&v);
                    /* 1x2 staples */
                    /* mu,nu,-mu,-mu,-nu */
                    U_UtU(&u,&U[mu][sf0],&U[nu][sF0]);
                    U_UtUa(&v,&u,&U[mu][sff]);
                    U_UtUa(&u,&v,&U[mu][s0f]);
                    U_UtUa(&v,&u,&U[nu][s]);
                    Mp_StU(&S[mu][s],fac_1x2[nu],&v);
                    /* nu,nu,-mu,-nu,-nu */
                    U_UtU(&u,&U[nu][sf0],&U[nu][sff]);
                    U_UtUa(&v,&u,&U[mu][s0F]);
                    U_UtUa(&u,&v,&U[nu][s0f]);
                    U_UtUa(&v,&u,&U[nu][s]);
                    Mp_StU(&S[mu][s],fac_1x2[nu],&v);
                    /* nu,-mu,-mu,-nu,mu */
                    U_UtUa(&u,&U[nu][sf0],&U[mu][s0f]);
                    U_UtUa(&v,&u,&U[mu][sbf]);
                    U_UtUa(&u,&v,&U[nu][sb0]);
                    U_UtU(&v,&u,&U[mu][sb0]);
                    Mp_StU(&S[mu][s],fac_1x2[nu],&v);
                    /* lower staple */
                    U_UtU(&u,&U[mu][s0b],&U[nu][sfb]);
                    U_UatU(&v,&u,&U[nu][s0b]);
                    Mp_StU(&S[mu][s],fac_1x1[nu],&v);
                    /* mu,-nu,-mu,-mu,nu */
                    U_UtUa(&u,&U[mu][sf0],&U[nu][sFb]);
                    U_UtUa(&v,&u,&U[mu][sfb]);
                    U_UtUa(&u,&v,&U[mu][s0b]);
                    U_UtU(&v,&u,&U[nu][s0b]);
                    Mp_StU(&S[mu][s],fac_1x2[nu],&v);
                    /* -nu,-nu,-mu,nu,nu */
                    U_UtU(&u,&U[mu][s0B],&U[nu][sfB]);
                    U_UtU(&v,&u,&U[nu][sfb]);
                    U_UatU(&u,&v,&U[nu][s0B]);
                    U_UtU(&v,&u,&U[nu][s0b]);
                    Mp_StU(&S[mu][s],fac_1x2[nu],&v);
                    /* -nu,-mu,-mu,nu,mu */
                    U_UtU(&u,&U[mu][sbb],&U[mu][s0b]);
                    U_UtU(&v,&u,&U[nu][sfb]);
                    U_UatU(&u,&v,&U[nu][sbb]);
                    U_UtU(&v,&u,&U[mu][sb0]);
                    Mp_StU(&S[mu][s],fac_1x2[nu],&v);
                }
        }
    }
}/*}}}*/

void (*kernel_staple)(latmat S[4],latsu3 U[4],double xi)=kernel_staple_plaquette;

void kernel_tU_expStA(latsu3 U,double f,latahm A)/*{{{*/
{
#ifdef ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(s)  {
            for_within_row(x) {
                mat m1,m2,m3;
                ahm sta;
                A_StA(&sta,f,&A[s+x]);
                M_expA(&m1,&sta);
                M_U(&m2,&U[s+x]);
                M_MtM(&m3,&m1,&m2);
                U_M(&U[s+x],&m3);
            }
        }
    }
}/*}}}*/

void kernel_A_StProjM(latahm R,double b,latmat B)/*{{{*/
{
#ifdef ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            ahm a;
            A_M(&a,&B[s]);
            A_StA(&R[s],b,&a);
        }
    }
}/*}}}*/

void kernel_Ap_StProjM(latahm R,double b,latmat B)/*{{{*/
{
#ifdef ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            ahm a;
            A_M(&a,&B[s]);
            Ap_StA(&R[s],b,&a);
        }
    }
}/*}}}*/

void kernel_A_0(latahm D)/*{{{*/
{
    memset(D,0,sizeof(ahm)*Ls);
}/*}}}*/

void kernel_M_0(latmat D)/*{{{*/
{
    memset(D,0,sizeof(mat)*Ls);
}/*}}}*/

void kernel_M_UtM(latmat R,latsu3 U,latmat B)/*{{{*/
{
#ifdef ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            mat a,b;
            M_U(&a,&U[s]);
            M_M(&b,&B[s]);
            M_MtM(&R[s],&a,&b);
        }
    }
}/*}}}*/

void kernel_flow_update(latsu3 U,latahm A,latmat S,double f1,double f2)/*{{{*/
{
#if 0
    /* less optimized version */
    kernel_M_UtM(S,U,S);
    kernel_Ap_StProjM(A,f1,S);
    kernel_tU_expStA(U,f2,A);
#else
    /* more optimized version */
    /* but S is not changed here */
#ifdef ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            mat a,b,p;
            mat m1,m2,m3;
            ahm ap;
            M_U(&a,&U[s]);
            M_M(&b,&S[s]);
            M_MtM(&p,&a,&b);
            A_M(&ap,&p);
            Ap_StA(&A[s],f1,&ap);
            A_StA(&ap,f2,&A[s]);
            M_expA(&m1,&ap);
            M_U(&m2,&U[s]);
            M_MtM(&m3,&m1,&m2);
            U_M(&U[s],&m3);
        }
    }
#endif
}/*}}}*/

void kernel_fmunu(latmat Fmn,latsu3 U[4],int mu,int nu)/*{{{*/
{
#ifdef ENABLE_OMP
#pragma omp parallel
#endif
    {
        for_rows(r) for_within_row(x) {
            int s=r+x;
            int s1,s2,s3;
            mat m;
            su3 u,v;
            /* 1st */
            s1=neigh_f[s][mu];
            s2=neigh_f[s][nu];
            U_UtU(&u,&U[mu][s],&U[nu][s1]);
            U_UtUa(&v,&u,&U[mu][s2]);
            U_UtUa(&u,&v,&U[nu][s]);
            M_U(&m,&u);
            /* 2nd */
            s1=neigh_b[s][mu];
            s2=neigh_b[s1][nu];
            s3=neigh_b[s][nu];
            U_UtU(&u,&U[nu][s2],&U[mu][s1]);
            U_UatU(&v,&u,&U[mu][s2]);
            U_UtU(&u,&v,&U[nu][s3]);
            Mp_StU(&m,1.0,&u);
            /* 3rd */
            s2=neigh_b[s][mu];
            s1=neigh_f[s2][nu];
            U_UtUa(&u,&U[nu][s],&U[mu][s1]);
            U_UtUa(&v,&u,&U[nu][s2]);
            U_UtU(&u,&v,&U[mu][s2]);
            Mp_StU(&m,1.0,&u);
            /* 4th */
            s1=neigh_b[s][nu];
            s2=neigh_f[s1][mu];
            U_UatU(&u,&U[nu][s1],&U[mu][s1]);
            U_UtU(&v,&u,&U[nu][s2]);
            U_UtUa(&u,&v,&U[mu][s]);
            Mp_StU(&m,1.0,&u);
            /* projecticon and factors */
            M_projahm(&m);
            M_StM(&Fmn[s],0.25,&m);
        }
    }
}/*}}}*/

void kernel_plaquette(double *plaq_t,double *plaq_s,latsu3 U[4])/*{{{*/
{
    double sum_s=0;
    double sum_t=0;
#if ENABLE_OMP
#pragma omp parallel reduction(+ :sum_s,sum_t)
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            for(int mu=1;mu<4;mu++) for(int nu=mu+1;nu<4;nu++) {
                int s1,s2;
                su3 u,v;
                s1=neigh_f[s][mu];
                s2=neigh_f[s][nu];
                U_UtUa(&u,&U[nu][s1],&U[mu][s2]);
                U_UtUa(&v,&u,&U[nu][s]);
                U_UtU(&u,&v,&U[mu][s]);
                sum_s+=creal(U_trace(&u));
            }
        }
        for_rows(r) for_within_row(x) { int s=x+r;
            for(int mu=1;mu<4;mu++) {
                int nu=dir_t;
                int s1,s2;
                su3 u,v;
                s1=neigh_f[s][mu];
                s2=neigh_f[s][nu];
                U_UtUa(&u,&U[nu][s1],&U[mu][s2]);
                U_UtUa(&v,&u,&U[nu][s]);
                U_UtU(&u,&v,&U[mu][s]);
                sum_t+=creal(U_trace(&u));
            }
        }
    }
    *plaq_t=sum_t/(3.*Ls);
    *plaq_s=sum_s/(3.*Ls);
}/*}}}*/

complex double kernel_trace_MtM(latmat M1,latmat M2)/*{{{*/
{
    complex double n=0;
#ifdef ENABLE_OMP
#pragma omp parallel reduction(+ : n)
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            mat c;
            M_MtM(&c,&M1[s],&M2[s]);
            n+=M_trace(&c);
        }
    }
    return n/Ls;
}/*}}}*/

double kernel_retrace_MtM(latmat M1,latmat M2)/*{{{*/
{
    double n=0;
#ifdef ENABLE_OMP
#pragma omp parallel reduction(+ : n)
#endif
    {
        for_rows(r) for_within_row(x) { int s=x+r;
            n+=retrace_MtM(&M1[s],&M2[s]);
        }
    }
    return n/Ls;
}/*}}}*/

/* kernels }}} */

/* high level tasks {{{ */

/* I think most of the readers of this program already have some
 * implementation of the kernels and the basic linear algebra on the
 * hardware that he or she controls. Then, these high level routines
 * should be easily portable to the user's favourite environment.
 */

void stout_smearing(latsu3 U[4],double rho,double xi)/*{{{*/
{
    /* The Wilson flow is 'in principle' a series of infinitesimal 
     * stout smeraings. Performing lot's of stout smearing is, however,
     * a very sub-optimal integrator (like the Euler method for differential
     * equations). Neventheless, we give the plain (in-place) 
     * stout_smearing routine for optional use and experimentation. */
    latmat S[4];
    latahm A;
    kernel_M_new4(S);
    A=kernel_A_new();
    kernel_staple_plaquette(S,U,xi);
    for(int mu=0;mu<4;mu++) {
        kernel_M_UtM(S[mu],U[mu],S[mu]);
        kernel_A_StProjM(A,-rho,S[mu]);
        kernel_tU_expStA(U[mu],1.0,A);
    }
    kernel_A_delete(A);
    kernel_M_delete4(S);
}/*}}}*/

void stout_step_rk(latsu3 U[4],double eps,double xi)/*{{{*/
{
    /* This is the actual implementation of
     * Luscher's integrator in arXiv:1006.4518, appendix C */
    latmat S[4];
    latahm A[4];
    kernel_M_new4(S);
    kernel_A_new4(A);
    for(int mu=0;mu<4;mu++) kernel_A_0(A[mu]);
    kernel_staple(S,U,xi);
    for(int mu=0;mu<4;mu++) 
        kernel_flow_update(U[mu],A[mu],S[mu],+17./36.*eps,-9./17.);
    kernel_staple(S,U,xi);
    for(int mu=0;mu<4;mu++) 
        kernel_flow_update(U[mu],A[mu],S[mu],-8./9.*eps,1.0);
    kernel_staple(S,U,xi);
    for(int mu=0;mu<4;mu++) 
        kernel_flow_update(U[mu],A[mu],S[mu],3./4.*eps,-1.0);
    kernel_A_delete4(A);
    kernel_M_delete4(S);
}/*}}}*/

double normalized_plaquette(latsu3 U[4])/*{{{*/
{
    /* nothing more than adding up the plaquette compontents */
    double pt,ps;
    kernel_plaquette(&pt,&ps,U);
    return (pt+ps)/6.;
}/*}}}*/

void generic_fmunufmunu(double *temporal,double *spatial,double *charge,latsu3 U[4])/*{{{*/
{
    /* this routine calculates the temporal and spatial component of the
     * field strength operator. We also calculate the topological charge. */
    latmat fmn1,fmn2;
    fmn1=kernel_M_new();
    fmn2=kernel_M_new();
    /* We calculate Fmunu and Fmunu_tilde, and get the traces of the
     * products that one can form. */
    /* epsilon_0123= 1 */
    kernel_fmunu(fmn1,U,0,1);
    kernel_fmunu(fmn2,U,2,3);
    *charge=kernel_retrace_MtM(fmn1,fmn2);
    *temporal=-kernel_retrace_MtM(fmn1,fmn1);
    *spatial=-kernel_retrace_MtM(fmn2,fmn2);
    /* epsilon_0231= 1 */
    kernel_fmunu(fmn1,U,0,2);
    kernel_fmunu(fmn2,U,3,1);
    *charge+=kernel_retrace_MtM(fmn1,fmn2);
    *temporal-=kernel_retrace_MtM(fmn1,fmn1);
    *spatial-=kernel_retrace_MtM(fmn2,fmn2);
    /* epsilon_0312= 1 */
    kernel_fmunu(fmn1,U,0,3);
    kernel_fmunu(fmn2,U,1,2);
    *charge+=kernel_retrace_MtM(fmn1,fmn2);
    *temporal-=kernel_retrace_MtM(fmn1,fmn1);
    *spatial-=kernel_retrace_MtM(fmn2,fmn2);
    /* norm */
    *charge*=-Ls*.02533029591058444286; /* -1/4pi^2 */
    kernel_M_delete(fmn1);
    kernel_M_delete(fmn2);
}/*}}}*/

void wflow_destructive(latsu3 U[4],double xi,double tmax,double dt,const char *latname)/*{{{*/
{
    /* This function implements the outer loop for the wilson flow
     * integrator. It controlls the output as the flow progresses.
     * The lattice links U[4] are overwritten.
     *
     * t goes from zero to tmax in dt steps.
     * latname is the file name of the configuration.
     * xi is the anisotropy that goes into the gauge action that defines
     * the flow.
     *
     */
    /* The output consists in five coulmns:
     * 1) a label "WFLOW"
     * 2) flow time "t"
     * 3) the temperal component of the field strength "Et"
     * 4) the spatial component of the field strength "Es"
     * 5) the topological charge
     *
     * Et and Es are given separately so that one can set the
     * spatial and temporal lattice spacing on an anisotropic lattice.
     *
     * The dimensionless wilson flow of the field strength is then
     * f(t) = t*t*(Es+Et)
     * The w0 scale is defined as
     * w0 = sqrt(t) where t * df/dt = 0.3
     * Our best estimate (Budapest-Marseille-Wuppertal collab, 2012): 
     *      w0 = 0.1755 fm
     */
    char flow_name[512];
    double t=0;                 /* flow time */
    double Et,Es,charge;        /* this is the output */
    double old_value=0,new_value=0; /* t^2*E, so thet we know where we are */
    double der_value=0;         /* t * d( t^2E) / dt */
    int stepi=0;
    FILE *O;
    snprintf(flow_name,sizeof(flow_name),"flow.%s",latname);
    O=fopen(flow_name,"w");
    if(!O) {
        fprintf(stderr,"Could not create %s: %s",flow_name,strerror(errno));
        exit(EXIT_FAILURE);
    }
    fprintf(O,"#WFLOW time gact4i gactij topcharge\n");
    /* tmax == 0 parameter tells that the user has no idea how long
     * the flow should be. In this case we try to figure out ourselves,
     * such that flow is long enough to determine the w0 scale. */
    for(stepi=0;tmax==0 || t<tmax-dt/2;stepi++) {
        stout_step_rk(U,dt,xi); 
        t+=dt;
        /* fmunufmunu does not know about the anisotropy ! */
        generic_fmunufmunu(&Et,&Es,&charge,U);
        /* the variables necessary for scale setting: used if tmax==0 only */
        old_value=new_value;
        new_value=t*t*(Et*xi*xi+Es); /* the anisotropic formula */
        der_value=t*(new_value-old_value)/dt;
        /* The output to is printed and is directed to a file as well. */
        fprintf(O,"WFLOW %g %g %g %g\n",t,Et,Es,charge);
        printf("WFLOW %g %g %g %g\n",t,Et,Es,charge);
        /* Now, for the tmax == 0 case, we figure out if we can stop: */
        /* we never stop before t=1 (the lattice spacing scale) */
        /* The stepi%20==0 condition suppresses the fluctuation in the
         * flow length when whole ensemble is analyzed with tmax=0 */
        if(tmax==0 && t>1 && stepi%20==0 ) { 
            if(new_value > 0.45 && der_value > 0.35) break;
        }
    }
    fclose(O);
}/*}}}*/

/* high level tasks }}} */

void run_info()/*{{{*/
{
#ifdef ENABLE_OMP
    int nthreads=1;
#pragma omp parallel
    {
        nthreads = omp_get_num_threads();
    }
    printf("Running with OMP number of threads = %d\n", nthreads);
#endif
}/*}}}*/

int main(int argc,char **argv)/*{{{*/
{
    /* some defaults */
    double xi=1.;        /* Anisotropy of the flow equation as/at. */
    double epsilon=0.02; /* 0.01 is safe, 0.02 is mostly OK, >0.1 is not OK */
    double tmax=0;       /* 0: the program figures out how long the flow
                            should be for a w0-scale determination. */
    run_info();
    /* the format that we understand: */
    configuration_loader load_configuration=load_configuration_nersc;
    /* parameter parsing {{{ */
    if ( argc < 2 ) /* need command line arguments **/ { help() ; exit(0) ; }
    for(int o;(o=getopt(argc,argv,"he:t:x:sf:"))!=-1;) switch(o) {
        case 'e': epsilon=atof(optarg); break;
        case 't': tmax=atof(optarg); break;
        case 'x': xi=atof(optarg); break; /* smearing anisotropy */
        case 's': kernel_staple=kernel_staple_symanzik; break;
        case 'f': load_configuration=format_selector(optarg); break;
        case 'h': return help();
        default: printf("-h gives a help\n"); return EXIT_FAILURE;
    }
    /* parameter parsing }}} */
    /* parameter validation {{{ */
    if(xi<1) 
        fprintf(stderr,"Warning: The anisotropy in -x <xi> is xi=as/at."
                " Is your number xi=%g correct?",xi);
    if(tmax<0) {
        fprintf(stderr,"Error: Negative flow time? I cannot unsmear, sorry!\n");
        return EXIT_FAILURE;
    }
    if(epsilon>0.1 || epsilon <= 0.0) {
        fprintf(stderr,"Error: Invalid flow time step.\n");
        return EXIT_FAILURE;
    }
    /* parameter validation }}} */
    /* loop over configurations, specified as arguments {{{ */
    for(int i=optind;i<argc;i++) {
        /* load, analyze and forget one configuration */
        latsu3 U[4];
        if(load_configuration(U,argv[i])) continue;
        printf("%s\t%dx%dx%dx%d\n",argv[i],L[dir_x],L[dir_y],L[dir_z],L[dir_t]);
        wflow_destructive(U,xi,tmax,epsilon,argv[i]);
        kernel_U_delete4(U);
    }
    /* loop over configurations, specified as arguments }}} */
    return 0;
}/*}}}*/

